The Three-Loop Splitting Functions in QCD: The Singlet Case

We compute the next-to-next-to-leading order (NNLO) contributions to the splitting functions governing the evolution of the unpolarized flavour-singlet parton densities in perturbative QCD. The exact expressions are presented in both Mellin-N and Bjorken-x space. We also provide accurate parametrizations for practical applications. Our results agree with all partial results available in the literature. As in the non-singlet case, the correct leading logarithmic predictions for small momentum fractions x do not provide good estimates of the respective complete splitting functions. We investigate the size of the corrections and the stability of the NNLO evolution under variation of the renormalization scale. The perturbative expansion appears to converge rapidly at x >~ 10^-3. Relatively large third-order corrections are found at smaller values of x.

==> hepres2.h <==
*
********************************************************************************
*
* hep-ph/0404111
* The Three-Loop Splitting Functions in QCD: The Singlet Case
* A. Vogt, S. Moch and J. Vermaseren
*
* This file contains the Mellin N results for singlet anomalous dimensions
* up to three loops as given in eqs.(3.5)--(3.13) and the results for the
* singlet splitting function in Bjorken x-space as given
* in eqs.(4.6)--(4.15). In Bjorken x-space all divergencies for x -> 1 are
* understood in the sense of +-distributions.
*
* The results for the quark-quark anomalous dimensions (splitting functions) as 
* given in eq.(2.4) are obtained by adding pure-singlet terms to the non-singlet 
* quantities g_ns^+ (P_ns^+). The reference for the latter quantities to three 
* loops is
* S. Moch, J. Vermaseren and A. Vogt,
* hep-ph/0403192 (to appear in Nucl. Phys. B) 
*
*
* Notation:
* S(R(m1,...,mk),N) denote harmonic sums
* H(R(m1,...,mk),x) denote harmonic polylogarithms
* z2 = Zeta(2), ... , z5=Zeta(5)
* den(x) = 1/x denotes denominators
*
********************************************************************************
*

L   gqg0 =
       + 4*theta( - 3 + N)*den(1 + N)*nf
       - 4*theta( - 3 + N)*den(2 + N)*nf
       - 2*theta( - 3 + N)*den(N)*nf
       - 2/3*delta( - 2 + N)*nf
      ;


L   ggg0 =
       - 11/3*theta( - 3 + N)*ca
       + 2/3*theta( - 3 + N)*nf
       - 4*theta( - 3 + N)*den( - 1 + N)*ca
       - 4*theta( - 3 + N)*den(1 + N)*ca
       + 4*theta( - 3 + N)*den(2 + N)*ca
       + 4*theta( - 3 + N)*den(N)*ca
       + 4*theta( - 3 + N)*S(R(1),N)*ca
       + 2/3*delta( - 2 + N)*nf
      ;

L   ggq0 =
       - 4*theta( - 3 + N)*den( - 1 + N)*cf
       - 2*theta( - 3 + N)*den(1 + N)*cf
       + 4*theta( - 3 + N)*den(N)*cf
       - 8/3*delta( - 2 + N)*cf
      ;


L   gqg1 =
       - 80/9*theta( - 3 + N)*den( - 1 + N)*ca*nf
       + 58*theta( - 3 + N)*den(1 + N)*cf*nf
       - 100*theta( - 3 + N)*den(1 + N)*ca*nf
       - 8*theta( - 3 + N)*den(1 + N)^2*cf*nf
       + 32*theta( - 3 + N)*den(1 + N)^2*ca*nf
       + 8*theta( - 3 + N)*den(1 + N)^3*cf*nf
       + 16*theta( - 3 + N)*den(1 + N)^3*ca*nf
       - 16*theta( - 3 + N)*den(1 + N)^2*S(R(1),1 + N)*cf*nf
       - 16*theta( - 3 + N)*den(1 + N)*S(R(-2),1 + N)*ca*nf
       + 16*theta( - 3 + N)*den(1 + N)*S(R(1),1 + N)*cf*nf
       - 16*theta( - 3 + N)*den(1 + N)*S(R(1),1 + N)*ca*nf
       + 16*theta( - 3 + N)*den(1 + N)*S(R(1,1),1 + N)*cf*nf
       - 16*theta( - 3 + N)*den(1 + N)*S(R(1,1),1 + N)*ca*nf
       - 16*theta( - 3 + N)*den(1 + N)*S(R(2),1 + N)*cf*nf
       - 40*theta( - 3 + N)*den(2 + N)*cf*nf
       + 872/9*theta( - 3 + N)*den(2 + N)*ca*nf
       + 16*theta( - 3 + N)*den(2 + N)^2*cf*nf
       + 176/3*theta( - 3 + N)*den(2 + N)^2*ca*nf
       - 16*theta( - 3 + N)*den(2 + N)^3*cf*nf
       + 16*theta( - 3 + N)*den(2 + N)^2*S(R(1),2 + N)*cf*nf
       + 16*theta( - 3 + N)*den(2 + N)*S(R(-2),2 + N)*ca*nf
       - 16*theta( - 3 + N)*den(2 + N)*S(R(1),2 + N)*cf*nf
       + 16*theta( - 3 + N)*den(2 + N)*S(R(1),2 + N)*ca*nf
       - 16*theta( - 3 + N)*den(2 + N)*S(R(1,1),2 + N)*cf*nf
       + 16*theta( - 3 + N)*den(2 + N)*S(R(1,1),2 + N)*ca*nf
       + 16*theta( - 3 + N)*den(2 + N)*S(R(2),2 + N)*cf*nf
       - 28*theta( - 3 + N)*den(N)*cf*nf
       + 8*theta( - 3 + N)*den(N)*ca*nf
       + 6*theta( - 3 + N)*den(N)^2*cf*nf
       + 4*theta( - 3 + N)*den(N)^2*ca*nf
       - 4*theta( - 3 + N)*den(N)^3*cf*nf
       + 8*theta( - 3 + N)*den(N)^3*ca*nf
       + 8*theta( - 3 + N)*den(N)^2*S(R(1),N)*cf*nf
       + 8*theta( - 3 + N)*den(N)*S(R(-2),N)*ca*nf
       - 8*theta( - 3 + N)*den(N)*S(R(1,1),N)*cf*nf
       + 8*theta( - 3 + N)*den(N)*S(R(1,1),N)*ca*nf
       + 8*theta( - 3 + N)*den(N)*S(R(2),N)*cf*nf
       - 74/27*delta( - 2 + N)*cf*nf
       - 35/27*delta( - 2 + N)*ca*nf
      ;

L   ggg1 =
       + 2*theta( - 3 + N)*cf*nf
       + 8/3*theta( - 3 + N)*ca*nf
       - 32/3*theta( - 3 + N)*ca^2
       - 8/3*theta( - 3 + N)*den( - 1 + N)*cf*nf
       + 92/9*theta( - 3 + N)*den( - 1 + N)*ca*nf
       + 16*theta( - 3 + N)*den( - 1 + N)^2*S(R(1), - 1 + N)*ca^2
       + 16*theta( - 3 + N)*den( - 1 + N)*S(R(-2), - 1 + N)*ca^2
       + 16*theta( - 3 + N)*den( - 1 + N)*S(R(2), - 1 + N)*ca^2
       - 16*theta( - 3 + N)*den(1 + N)*cf*nf
       + 76/9*theta( - 3 + N)*den(1 + N)*ca*nf
       + 218/9*theta( - 3 + N)*den(1 + N)*ca^2
       - 20*theta( - 3 + N)*den(1 + N)^2*cf*nf
       - 8/3*theta( - 3 + N)*den(1 + N)^2*ca*nf
       + 44/3*theta( - 3 + N)*den(1 + N)^2*ca^2
       + 8*theta( - 3 + N)*den(1 + N)^3*cf*nf
       - 32*theta( - 3 + N)*den(1 + N)^3*ca^2
       + 16*theta( - 3 + N)*den(1 + N)^2*S(R(1),1 + N)*ca^2
       + 16*theta( - 3 + N)*den(1 + N)*S(R(-2),1 + N)*ca^2
       + 16*theta( - 3 + N)*den(1 + N)*S(R(2),1 + N)*ca^2
       - 40/3*theta( - 3 + N)*den(2 + N)*cf*nf
       - 92/9*theta( - 3 + N)*den(2 + N)*ca*nf
       - 176/3*theta( - 3 + N)*den(2 + N)^2*ca^2
       + 16*theta( - 3 + N)*den(2 + N)^3*ca^2
       - 16*theta( - 3 + N)*den(2 + N)^2*S(R(1),2 + N)*ca^2
       - 16*theta( - 3 + N)*den(2 + N)*S(R(-2),2 + N)*ca^2
       - 16*theta( - 3 + N)*den(2 + N)*S(R(2),2 + N)*ca^2
       + 32*theta( - 3 + N)*den(N)*cf*nf
       - 76/9*theta( - 3 + N)*den(N)*ca*nf
       - 218/9*theta( - 3 + N)*den(N)*ca^2
       - 12*theta( - 3 + N)*den(N)^2*cf*nf
       - 8/3*theta( - 3 + N)*den(N)^2*ca*nf
       - 100/3*theta( - 3 + N)*den(N)^2*ca^2
       + 8*theta( - 3 + N)*den(N)^3*cf*nf
       - 16*theta( - 3 + N)*den(N)^3*ca^2
       - 16*theta( - 3 + N)*den(N)^2*S(R(1),N)*ca^2
       - 16*theta( - 3 + N)*den(N)*S(R(-2),N)*ca^2
       - 16*theta( - 3 + N)*den(N)*S(R(2),N)*ca^2
       + 8*theta( - 3 + N)*S(R(-3),N)*ca^2
       - 40/9*theta( - 3 + N)*S(R(1),N)*ca*nf
       + 268/9*theta( - 3 + N)*S(R(1),N)*ca^2
       - 16*theta( - 3 + N)*S(R(1,-2),N)*ca^2
       - 16*theta( - 3 + N)*S(R(1,2),N)*ca^2
       - 16*theta( - 3 + N)*S(R(2,1),N)*ca^2
       + 8*theta( - 3 + N)*S(R(3),N)*ca^2
       + 74/27*delta( - 2 + N)*cf*nf
       + 35/27*delta( - 2 + N)*ca*nf
      ;

L   ggq1 =
       - 4*theta( - 3 + N)*den( - 1 + N)*cf*ca
       + 80/9*theta( - 3 + N)*den( - 1 + N)*cf*nf
       + 16*theta( - 3 + N)*den( - 1 + N)^2*S(R(1), - 1 + N)*cf*ca
       + 16*theta( - 3 + N)*den( - 1 + N)*S(R(-2), - 1 + N)*cf*ca
       + 88/3*theta( - 3 + N)*den( - 1 + N)*S(R(1), - 1 + N)*cf*ca
       - 16/3*theta( - 3 + N)*den( - 1 + N)*S(R(1), - 1 + N)*cf*nf
       - 24*theta( - 3 + N)*den( - 1 + N)*S(R(1), - 1 + N)*cf^2
       - 16*theta( - 3 + N)*den( - 1 + N)*S(R(1,1), - 1 + N)*cf*ca
       + 16*theta( - 3 + N)*den( - 1 + N)*S(R(1,1), - 1 + N)*cf^2
       + 16*theta( - 3 + N)*den( - 1 + N)*S(R(2), - 1 + N)*cf*ca
       - 148/9*theta( - 3 + N)*den(1 + N)*cf*ca
       + 64/9*theta( - 3 + N)*den(1 + N)*cf*nf
       + 14*theta( - 3 + N)*den(1 + N)*cf^2
       - 20*theta( - 3 + N)*den(1 + N)^2*cf*ca
       + 14*theta( - 3 + N)*den(1 + N)^2*cf^2
       - 8*theta( - 3 + N)*den(1 + N)^3*cf*ca
       - 4*theta( - 3 + N)*den(1 + N)^3*cf^2
       + 8*theta( - 3 + N)*den(1 + N)^2*S(R(1),1 + N)*cf*ca
       + 8*theta( - 3 + N)*den(1 + N)*S(R(-2),1 + N)*cf*ca
       + 68/3*theta( - 3 + N)*den(1 + N)*S(R(1),1 + N)*cf*ca
       - 8/3*theta( - 3 + N)*den(1 + N)*S(R(1),1 + N)*cf*nf
       - 20*theta( - 3 + N)*den(1 + N)*S(R(1),1 + N)*cf^2
       - 8*theta( - 3 + N)*den(1 + N)*S(R(1,1),1 + N)*cf*ca
       + 8*theta( - 3 + N)*den(1 + N)*S(R(1,1),1 + N)*cf^2
       + 8*theta( - 3 + N)*den(1 + N)*S(R(2),1 + N)*cf*ca
       - 176/9*theta( - 3 + N)*den(2 + N)*cf*ca
       - 32/3*theta( - 3 + N)*den(2 + N)^2*cf*ca
       - 76/9*theta( - 3 + N)*den(N)*cf*ca
       - 80/9*theta( - 3 + N)*den(N)*cf*nf
       + 10*theta( - 3 + N)*den(N)*cf^2
       - 48*theta( - 3 + N)*den(N)^2*cf*ca
       + 8*theta( - 3 + N)*den(N)^2*cf^2
       - 16*theta( - 3 + N)*den(N)^3*cf*ca
       + 8*theta( - 3 + N)*den(N)^3*cf^2
       - 16*theta( - 3 + N)*den(N)^2*S(R(1),N)*cf*ca
       - 16*theta( - 3 + N)*den(N)*S(R(-2),N)*cf*ca
       - 88/3*theta( - 3 + N)*den(N)*S(R(1),N)*cf*ca
       + 16/3*theta( - 3 + N)*den(N)*S(R(1),N)*cf*nf
       + 24*theta( - 3 + N)*den(N)*S(R(1),N)*cf^2
       + 16*theta( - 3 + N)*den(N)*S(R(1,1),N)*cf*ca
       - 16*theta( - 3 + N)*den(N)*S(R(1,1),N)*cf^2
       - 16*theta( - 3 + N)*den(N)*S(R(2),N)*cf*ca
       - 376/27*delta( - 2 + N)*cf*ca
       + 104/27*delta( - 2 + N)*cf*nf
       + 112/27*delta( - 2 + N)*cf^2
      ;

L   gqqps1 =
       - 80/9*theta( - 3 + N)*den( - 1 + N)*cf*nf
       - 24*theta( - 3 + N)*den(1 + N)*cf*nf
       + 20*theta( - 3 + N)*den(1 + N)^2*cf*nf
       + 8*theta( - 3 + N)*den(1 + N)^3*cf*nf
       + 224/9*theta( - 3 + N)*den(2 + N)*cf*nf
       + 32/3*theta( - 3 + N)*den(2 + N)^2*cf*nf
       + 8*theta( - 3 + N)*den(N)*cf*nf
       + 4*theta( - 3 + N)*den(N)^2*cf*nf
       + 8*theta( - 3 + N)*den(N)^3*cf*nf
       - 40/27*delta( - 2 + N)*cf*nf
      ;

L   ggg2 =
       + 241/18*theta( - 3 + N)*cf*ca*nf
       - 11/9*theta( - 3 + N)*cf*nf^2
       - theta( - 3 + N)*cf^2*nf
       - 29/18*theta( - 3 + N)*ca*nf^2
       + 233/18*theta( - 3 + N)*ca^2*nf
       - 79/2*theta( - 3 + N)*ca^3
       - 64*theta( - 3 + N)*den( - 1 + N)*cf*ca*nf*z3
       + 30662/81*theta( - 3 + N)*den( - 1 + N)*cf*ca*nf
       + 1232/81*theta( - 3 + N)*den( - 1 + N)*cf*nf^2
       + 44/3*theta( - 3 + N)*den( - 1 + N)*cf^2*nf
       - 472/81*theta( - 3 + N)*den( - 1 + N)*ca*nf^2
       + 64*theta( - 3 + N)*den( - 1 + N)*ca^2*nf*z3
       - 19264/81*theta( - 3 + N)*den( - 1 + N)*ca^2*nf
       - 146182/81*theta( - 3 + N)*den( - 1 + N)*ca^3
       - 1376/27*theta( - 3 + N)*den( - 1 + N)^2*cf*ca*nf
       + 1136/27*theta( - 3 + N)*den( - 1 + N)^2*ca^2*nf
       + 6320/27*theta( - 3 + N)*den( - 1 + N)^2*ca^3
       - 128*theta( - 3 + N)*den( - 1 + N)^3*S(R(1,1), - 1 + N)*ca^3
       + 128*theta( - 3 + N)*den( - 1 + N)^3*S(R(2), - 1 + N)*ca^3
       + 224*theta( - 3 + N)*den( - 1 + N)^2*S(R(-3), - 1 + N)*ca^3
       - 64/3*theta( - 3 + N)*den( - 1 + N)^2*S(R(-2), - 1 + N)*cf*ca*nf
       + 32/3*theta( - 3 + N)*den( - 1 + N)^2*S(R(-2), - 1 + N)*ca^2*nf
       + 176/3*theta( - 3 + N)*den( - 1 + N)^2*S(R(-2), - 1 + N)*ca^3
       - 128*theta( - 3 + N)*den( - 1 + N)^2*S(R(-2,1), - 1 + N)*ca^3
       + 32/3*theta( - 3 + N)*den( - 1 + N)^2*S(R(1), - 1 + N)*cf*ca*nf
       - 176/3*theta( - 3 + N)*den( - 1 + N)^2*S(R(1), - 1 + N)*ca^2*nf
       + 1072/9*theta( - 3 + N)*den( - 1 + N)^2*S(R(1), - 1 + N)*ca^3
       - 64*theta( - 3 + N)*den( - 1 + N)^2*S(R(1,-2), - 1 + N)*ca^3
       - 32/3*theta( - 3 + N)*den( - 1 + N)^2*S(R(1,1), - 1 + N)*cf*ca*nf
       - 128*theta( - 3 + N)*den( - 1 + N)^2*S(R(1,2), - 1 + N)*ca^3
       + 64/3*theta( - 3 + N)*den( - 1 + N)^2*S(R(2), - 1 + N)*cf*ca*nf
       - 352/3*theta( - 3 + N)*den( - 1 + N)^2*S(R(2), - 1 + N)*ca^3
       - 128*theta( - 3 + N)*den( - 1 + N)^2*S(R(2,1), - 1 + N)*ca^3
       + 160*theta( - 3 + N)*den( - 1 + N)^2*S(R(3), - 1 + N)*ca^3
       + 256*theta( - 3 + N)*den( - 1 + N)*S(R(-4), - 1 + N)*ca^3
       + 32/3*theta( - 3 + N)*den( - 1 + N)*S(R(-3), - 1 + N)*cf*ca*nf
       + 64/3*theta( - 3 + N)*den( - 1 + N)*S(R(-3), - 1 + N)*cf^2*nf
       + 32/3*theta( - 3 + N)*den( - 1 + N)*S(R(-3), - 1 + N)*ca^2*nf
       - 1408/3*theta( - 3 + N)*den( - 1 + N)*S(R(-3), - 1 + N)*ca^3
       - 256*theta( - 3 + N)*den( - 1 + N)*S(R(-3,1), - 1 + N)*ca^3
       + 704/9*theta( - 3 + N)*den( - 1 + N)*S(R(-2), - 1 + N)*cf*ca*nf
       - 304/3*theta( - 3 + N)*den( - 1 + N)*S(R(-2), - 1 + N)*ca^2*nf
       - 680/3*theta( - 3 + N)*den( - 1 + N)*S(R(-2), - 1 + N)*ca^3
       - 64*theta( - 3 + N)*den( - 1 + N)*S(R(-2,-2), - 1 + N)*ca^3
       - 64/3*theta( - 3 + N)*den( - 1 + N)*S(R(-2,1), - 1 + N)*cf*ca*nf
       + 32/3*theta( - 3 + N)*den( - 1 + N)*S(R(-2,1), - 1 + N)*ca^2*nf
       + 176*theta( - 3 + N)*den( - 1 + N)*S(R(-2,1), - 1 + N)*ca^3
       - 64*theta( - 3 + N)*den( - 1 + N)*S(R(-2,2), - 1 + N)*ca^3
       + 2084/27*theta( - 3 + N)*den( - 1 + N)*S(R(1), - 1 + N)*cf*ca*nf
       - 256/27*theta( - 3 + N)*den( - 1 + N)*S(R(1), - 1 + N)*cf*nf^2
       - 124/3*theta( - 3 + N)*den( - 1 + N)*S(R(1), - 1 + N)*cf^2*nf
       + 104/27*theta( - 3 + N)*den( - 1 + N)*S(R(1), - 1 + N)*ca*nf^2
       - 820/27*theta( - 3 + N)*den( - 1 + N)*S(R(1), - 1 + N)*ca^2*nf
       + 1652/27*theta( - 3 + N)*den( - 1 + N)*S(R(1), - 1 + N)*ca^3
       - 384*theta( - 3 + N)*den( - 1 + N)*S(R(1,-3), - 1 + N)*ca^3
       + 256/3*theta( - 3 + N)*den( - 1 + N)*S(R(1,-2), - 1 + N)*cf*ca*nf
       - 128/3*theta( - 3 + N)*den( - 1 + N)*S(R(1,-2), - 1 + N)*cf^2*nf
       - 32*theta( - 3 + N)*den( - 1 + N)*S(R(1,-2), - 1 + N)*ca^2*nf
       - 176*theta( - 3 + N)*den( - 1 + N)*S(R(1,-2), - 1 + N)*ca^3
       + 256*theta( - 3 + N)*den( - 1 + N)*S(R(1,-2,1), - 1 + N)*ca^3
       - 16/9*theta( - 3 + N)*den( - 1 + N)*S(R(1,1), - 1 + N)*cf*ca*nf
       + 32/9*theta( - 3 + N)*den( - 1 + N)*S(R(1,1), - 1 + N)*cf*nf^2
       + 64/3*theta( - 3 + N)*den( - 1 + N)*S(R(1,1), - 1 + N)*cf^2*nf
       + 64/3*theta( - 3 + N)*den( - 1 + N)*S(R(1,1,1), - 1 + N)*cf*ca*nf
       - 64/3*theta( - 3 + N)*den( - 1 + N)*S(R(1,1,1), - 1 + N)*cf^2*nf
       - 64/3*theta( - 3 + N)*den( - 1 + N)*S(R(1,2), - 1 + N)*cf*ca*nf
       + 64/3*theta( - 3 + N)*den( - 1 + N)*S(R(1,2), - 1 + N)*cf^2*nf
       - 128*theta( - 3 + N)*den( - 1 + N)*S(R(1,3), - 1 + N)*ca^3
       + 136/9*theta( - 3 + N)*den( - 1 + N)*S(R(2), - 1 + N)*cf*ca*nf
       - 64/9*theta( - 3 + N)*den( - 1 + N)*S(R(2), - 1 + N)*cf*nf^2
       - 80/3*theta( - 3 + N)*den( - 1 + N)*S(R(2), - 1 + N)*cf^2*nf
       - 176/3*theta( - 3 + N)*den( - 1 + N)*S(R(2), - 1 + N)*ca^2*nf
       + 1072/9*theta( - 3 + N)*den( - 1 + N)*S(R(2), - 1 + N)*ca^3
       - 128*theta( - 3 + N)*den( - 1 + N)*S(R(2,-2), - 1 + N)*ca^3
       - 128*theta( - 3 + N)*den( - 1 + N)*S(R(2,2), - 1 + N)*ca^3
       + 128/3*theta( - 3 + N)*den( - 1 + N)*S(R(3), - 1 + N)*cf*ca*nf
       - 32/3*theta( - 3 + N)*den( - 1 + N)*S(R(3), - 1 + N)*cf^2*nf
       - 880/3*theta( - 3 + N)*den( - 1 + N)*S(R(3), - 1 + N)*ca^3
       - 128*theta( - 3 + N)*den( - 1 + N)*S(R(3,1), - 1 + N)*ca^3
       + 128*theta( - 3 + N)*den( - 1 + N)*S(R(4), - 1 + N)*ca^3
       + 208*theta( - 3 + N)*den(1 + N)*cf*ca*nf*z3
       - 182/27*theta( - 3 + N)*den(1 + N)*cf*ca*nf
       - 64/9*theta( - 3 + N)*den(1 + N)*cf*nf^2
       - 144*theta( - 3 + N)*den(1 + N)*cf^2*nf*z3
       - 66*theta( - 3 + N)*den(1 + N)*cf^2*nf
       - 14/3*theta( - 3 + N)*den(1 + N)*ca*nf^2
       - 64*theta( - 3 + N)*den(1 + N)*ca^2*nf*z3
       - 7358/27*theta( - 3 + N)*den(1 + N)*ca^2*nf
       - 49678/27*theta( - 3 + N)*den(1 + N)*ca^3
       + 192*theta( - 3 + N)*den(1 + N)^2*cf*ca*nf*z3
       + 13804/27*theta( - 3 + N)*den(1 + N)^2*cf*ca*nf
       + 1088/27*theta( - 3 + N)*den(1 + N)^2*cf*nf^2
       - 96*theta( - 3 + N)*den(1 + N)^2*cf^2*nf*z3
       - 1082/3*theta( - 3 + N)*den(1 + N)^2*cf^2*nf
       + 86/27*theta( - 3 + N)*den(1 + N)^2*ca*nf^2
       - 96*theta( - 3 + N)*den(1 + N)^2*ca^2*nf*z3
       - 3958/27*theta( - 3 + N)*den(1 + N)^2*ca^2*nf
       + 9374/27*theta( - 3 + N)*den(1 + N)^2*ca^3
       - 4832/9*theta( - 3 + N)*den(1 + N)^3*cf*ca*nf
       - 232/9*theta( - 3 + N)*den(1 + N)^3*cf*nf^2
       + 396*theta( - 3 + N)*den(1 + N)^3*cf^2*nf
       + 16/9*theta( - 3 + N)*den(1 + N)^3*ca*nf^2
       + 2420/9*theta( - 3 + N)*den(1 + N)^3*ca^2*nf
       - 1052/3*theta( - 3 + N)*den(1 + N)^3*ca^3
       - 560/3*theta( - 3 + N)*den(1 + N)^4*cf*ca*nf
       - 16/3*theta( - 3 + N)*den(1 + N)^4*cf*nf^2
       - 88*theta( - 3 + N)*den(1 + N)^4*cf^2*nf
       - 152/3*theta( - 3 + N)*den(1 + N)^4*ca^2*nf
       + 464/3*theta( - 3 + N)*den(1 + N)^4*ca^3
       + 192*theta( - 3 + N)*den(1 + N)^5*cf*ca*nf
       + 32*theta( - 3 + N)*den(1 + N)^5*cf^2*nf
       - 16*theta( - 3 + N)*den(1 + N)^5*ca^2*nf
       - 448*theta( - 3 + N)*den(1 + N)^5*ca^3
       - 96*theta( - 3 + N)*den(1 + N)^4*S(R(1),1 + N)*cf*ca*nf
       - 32*theta( - 3 + N)*den(1 + N)^4*S(R(1),1 + N)*cf^2*nf
       + 24*theta( - 3 + N)*den(1 + N)^4*S(R(1),1 + N)*ca^2*nf
       + 416*theta( - 3 + N)*den(1 + N)^4*S(R(1),1 + N)*ca^3
       - 16*theta( - 3 + N)*den(1 + N)^3*S(R(-2),1 + N)*ca^2*nf
       + 64*theta( - 3 + N)*den(1 + N)^3*S(R(-2),1 + N)*ca^3
       - 152/3*theta( - 3 + N)*den(1 + N)^3*S(R(1),1 + N)*cf*ca*nf
       + 32/3*theta( - 3 + N)*den(1 + N)^3*S(R(1),1 + N)*cf*nf^2
       + 80*theta( - 3 + N)*den(1 + N)^3*S(R(1),1 + N)*cf^2*nf
       + 212/3*theta( - 3 + N)*den(1 + N)^3*S(R(1),1 + N)*ca^2*nf
       + 256/3*theta( - 3 + N)*den(1 + N)^3*S(R(1),1 + N)*ca^3
       + 16*theta( - 3 + N)*den(1 + N)^3*S(R(1,1),1 + N)*cf*ca*nf
       - 16*theta( - 3 + N)*den(1 + N)^3*S(R(1,1),1 + N)*cf^2*nf
       - 128*theta( - 3 + N)*den(1 + N)^3*S(R(1,1),1 + N)*ca^3
       - 64*theta( - 3 + N)*den(1 + N)^3*S(R(2),1 + N)*cf*ca*nf
       + 384*theta( - 3 + N)*den(1 + N)^3*S(R(2),1 + N)*ca^3
       + 64*theta( - 3 + N)*den(1 + N)^2*S(R(-3),1 + N)*cf*ca*nf
       - 64*theta( - 3 + N)*den(1 + N)^2*S(R(-3),1 + N)*cf^2*nf
       - 48*theta( - 3 + N)*den(1 + N)^2*S(R(-3),1 + N)*ca^2*nf
       + 416*theta( - 3 + N)*den(1 + N)^2*S(R(-3),1 + N)*ca^3
       + 112*theta( - 3 + N)*den(1 + N)^2*S(R(-2),1 + N)*cf*ca*nf
       + 24*theta( - 3 + N)*den(1 + N)^2*S(R(-2),1 + N)*ca^2*nf
       - 160*theta( - 3 + N)*den(1 + N)^2*S(R(-2),1 + N)*ca^3
       - 128*theta( - 3 + N)*den(1 + N)^2*S(R(-2,1),1 + N)*ca^3
       - 596/9*theta( - 3 + N)*den(1 + N)^2*S(R(1),1 + N)*cf*ca*nf
       - 64/9*theta( - 3 + N)*den(1 + N)^2*S(R(1),1 + N)*cf*nf^2
       + 20*theta( - 3 + N)*den(1 + N)^2*S(R(1),1 + N)*cf^2*nf
       - 32/9*theta( - 3 + N)*den(1 + N)^2*S(R(1),1 + N)*ca*nf^2
       + 452/9*theta( - 3 + N)*den(1 + N)^2*S(R(1),1 + N)*ca^2*nf
       - 128/3*theta( - 3 + N)*den(1 + N)^2*S(R(1),1 + N)*ca^3
       - 256*theta( - 3 + N)*den(1 + N)^2*S(R(1,-2),1 + N)*cf*ca*nf
       + 128*theta( - 3 + N)*den(1 + N)^2*S(R(1,-2),1 + N)*cf^2*nf
       + 96*theta( - 3 + N)*den(1 + N)^2*S(R(1,-2),1 + N)*ca^2*nf
       + 64*theta( - 3 + N)*den(1 + N)^2*S(R(1,-2),1 + N)*ca^3
       + 136/3*theta( - 3 + N)*den(1 + N)^2*S(R(1,1),1 + N)*cf*ca*nf
       - 16/3*theta( - 3 + N)*den(1 + N)^2*S(R(1,1),1 + N)*cf*nf^2
       - 64*theta( - 3 + N)*den(1 + N)^2*S(R(1,1),1 + N)*cf^2*nf
       - 32*theta( - 3 + N)*den(1 + N)^2*S(R(1,1,1),1 + N)*cf*ca*nf
       + 32*theta( - 3 + N)*den(1 + N)^2*S(R(1,1,1),1 + N)*cf^2*nf
       + 32*theta( - 3 + N)*den(1 + N)^2*S(R(1,2),1 + N)*cf*ca*nf
       - 32*theta( - 3 + N)*den(1 + N)^2*S(R(1,2),1 + N)*cf^2*nf
       - 128*theta( - 3 + N)*den(1 + N)^2*S(R(1,2),1 + N)*ca^3
       - 8/3*theta( - 3 + N)*den(1 + N)^2*S(R(2),1 + N)*cf*ca*nf
       + 32/3*theta( - 3 + N)*den(1 + N)^2*S(R(2),1 + N)*cf*nf^2
       + 128*theta( - 3 + N)*den(1 + N)^2*S(R(2),1 + N)*cf^2*nf
       + 32/3*theta( - 3 + N)*den(1 + N)^2*S(R(2),1 + N)*ca^2*nf
       - 464/3*theta( - 3 + N)*den(1 + N)^2*S(R(2),1 + N)*ca^3
       - 128*theta( - 3 + N)*den(1 + N)^2*S(R(2,1),1 + N)*ca^3
       - 112*theta( - 3 + N)*den(1 + N)^2*S(R(3),1 + N)*cf*ca*nf
       + 48*theta( - 3 + N)*den(1 + N)^2*S(R(3),1 + N)*cf^2*nf
       + 24*theta( - 3 + N)*den(1 + N)^2*S(R(3),1 + N)*ca^2*nf
       + 320*theta( - 3 + N)*den(1 + N)^2*S(R(3),1 + N)*ca^3
       + 256*theta( - 3 + N)*den(1 + N)*S(R(-4),1 + N)*ca^3
       + 144*theta( - 3 + N)*den(1 + N)*S(R(-3),1 + N)*cf*ca*nf
       - 64*theta( - 3 + N)*den(1 + N)*S(R(-3),1 + N)*cf^2*nf
       - 72*theta( - 3 + N)*den(1 + N)*S(R(-3),1 + N)*ca^2*nf
       - 608*theta( - 3 + N)*den(1 + N)*S(R(-3),1 + N)*ca^3
       - 256*theta( - 3 + N)*den(1 + N)*S(R(-3,1),1 + N)*ca^3
       - 1520/3*theta( - 3 + N)*den(1 + N)*S(R(-2),1 + N)*cf*ca*nf
       + 1072/3*theta( - 3 + N)*den(1 + N)*S(R(-2),1 + N)*cf^2*nf
       + 1528/9*theta( - 3 + N)*den(1 + N)*S(R(-2),1 + N)*ca^2*nf
       - 3016/9*theta( - 3 + N)*den(1 + N)*S(R(-2),1 + N)*ca^3
       - 64*theta( - 3 + N)*den(1 + N)*S(R(-2,-2),1 + N)*ca^3
       - 64*theta( - 3 + N)*den(1 + N)*S(R(-2,1),1 + N)*cf*ca*nf
       + 32*theta( - 3 + N)*den(1 + N)*S(R(-2,1),1 + N)*ca^2*nf
       + 400*theta( - 3 + N)*den(1 + N)*S(R(-2,1),1 + N)*ca^3
       - 64*theta( - 3 + N)*den(1 + N)*S(R(-2,2),1 + N)*ca^3
       - 3428/9*theta( - 3 + N)*den(1 + N)*S(R(1),1 + N)*cf*ca*nf
       - 56/3*theta( - 3 + N)*den(1 + N)*S(R(1),1 + N)*cf*nf^2
       + 428/3*theta( - 3 + N)*den(1 + N)*S(R(1),1 + N)*cf^2*nf
       + 22/9*theta( - 3 + N)*den(1 + N)*S(R(1),1 + N)*ca*nf^2
       + 1354/9*theta( - 3 + N)*den(1 + N)*S(R(1),1 + N)*ca^2*nf
       + 124/9*theta( - 3 + N)*den(1 + N)*S(R(1),1 + N)*ca^3
       - 384*theta( - 3 + N)*den(1 + N)*S(R(1,-3),1 + N)*ca^3
       - 288*theta( - 3 + N)*den(1 + N)*S(R(1,-2),1 + N)*cf*ca*nf
       + 128*theta( - 3 + N)*den(1 + N)*S(R(1,-2),1 + N)*cf^2*nf
       + 112*theta( - 3 + N)*den(1 + N)*S(R(1,-2),1 + N)*ca^2*nf
       + 48*theta( - 3 + N)*den(1 + N)*S(R(1,-2),1 + N)*ca^3
       + 256*theta( - 3 + N)*den(1 + N)*S(R(1,-2,1),1 + N)*ca^3
       + 12*theta( - 3 + N)*den(1 + N)*S(R(1,1),1 + N)*cf*ca*nf
       - 8/3*theta( - 3 + N)*den(1 + N)*S(R(1,1),1 + N)*cf*nf^2
       - 28/3*theta( - 3 + N)*den(1 + N)*S(R(1,1),1 + N)*cf^2*nf
       - 16*theta( - 3 + N)*den(1 + N)*S(R(1,1,1),1 + N)*cf*ca*nf
       + 16*theta( - 3 + N)*den(1 + N)*S(R(1,1,1),1 + N)*cf^2*nf
       + 16*theta( - 3 + N)*den(1 + N)*S(R(1,2),1 + N)*cf*ca*nf
       - 16*theta( - 3 + N)*den(1 + N)*S(R(1,2),1 + N)*cf^2*nf
       - 128*theta( - 3 + N)*den(1 + N)*S(R(1,3),1 + N)*ca^3
       + 112/3*theta( - 3 + N)*den(1 + N)*S(R(2),1 + N)*cf*ca*nf
       + 16/3*theta( - 3 + N)*den(1 + N)*S(R(2),1 + N)*cf*nf^2
       + 40/3*theta( - 3 + N)*den(1 + N)*S(R(2),1 + N)*cf^2*nf
       - 464/9*theta( - 3 + N)*den(1 + N)*S(R(2),1 + N)*ca^2*nf
       + 200/9*theta( - 3 + N)*den(1 + N)*S(R(2),1 + N)*ca^3
       - 128*theta( - 3 + N)*den(1 + N)*S(R(2,-2),1 + N)*ca^3
       - 128*theta( - 3 + N)*den(1 + N)*S(R(2,2),1 + N)*ca^3
       - 104*theta( - 3 + N)*den(1 + N)*S(R(3),1 + N)*cf*ca*nf
       + 56*theta( - 3 + N)*den(1 + N)*S(R(3),1 + N)*cf^2*nf
       + 100/3*theta( - 3 + N)*den(1 + N)*S(R(3),1 + N)*ca^2*nf
       - 688/3*theta( - 3 + N)*den(1 + N)*S(R(3),1 + N)*ca^3
       - 128*theta( - 3 + N)*den(1 + N)*S(R(3,1),1 + N)*ca^3
       + 128*theta( - 3 + N)*den(1 + N)*S(R(4),1 + N)*ca^3
       + 64*theta( - 3 + N)*den(2 + N)*cf*ca*nf*z3
       + 24526/81*theta( - 3 + N)*den(2 + N)*cf*ca*nf
       + 1360/81*theta( - 3 + N)*den(2 + N)*cf*nf^2
       - 232*theta( - 3 + N)*den(2 + N)*cf^2*nf
       + 472/81*theta( - 3 + N)*den(2 + N)*ca*nf^2
       - 64*theta( - 3 + N)*den(2 + N)*ca^2*nf*z3
       + 19264/81*theta( - 3 + N)*den(2 + N)*ca^2*nf
       + 146182/81*theta( - 3 + N)*den(2 + N)*ca^3
       + 112*theta( - 3 + N)*den(2 + N)^2*cf*ca*nf
       + 176/27*theta( - 3 + N)*den(2 + N)^2*cf*nf^2
       + 72*theta( - 3 + N)*den(2 + N)^2*cf^2*nf
       + 104/27*theta( - 3 + N)*den(2 + N)^2*ca*nf^2
       + 2612/9*theta( - 3 + N)*den(2 + N)^2*ca^2*nf
       + 10604/9*theta( - 3 + N)*den(2 + N)^2*ca^3
       - 1016/9*theta( - 3 + N)*den(2 + N)^3*cf*ca*nf
       - 64/9*theta( - 3 + N)*den(2 + N)^3*cf*nf^2
       - 224/3*theta( - 3 + N)*den(2 + N)^3*cf^2*nf
       - 496/9*theta( - 3 + N)*den(2 + N)^3*ca^2*nf
       + 12136/9*theta( - 3 + N)*den(2 + N)^3*ca^3
       + 32/3*theta( - 3 + N)*den(2 + N)^4*cf^2*nf
       - 704*theta( - 3 + N)*den(2 + N)^4*ca^3
       + 128*theta( - 3 + N)*den(2 + N)^5*ca^3
       - 256*theta( - 3 + N)*den(2 + N)^4*S(R(1),2 + N)*ca^3
       - 128*theta( - 3 + N)*den(2 + N)^3*S(R(-2),2 + N)*ca^3
       - 32*theta( - 3 + N)*den(2 + N)^3*S(R(1),2 + N)*cf*ca*nf
       + 32/3*theta( - 3 + N)*den(2 + N)^3*S(R(1),2 + N)*ca^2*nf
       + 1936/3*theta( - 3 + N)*den(2 + N)^3*S(R(1),2 + N)*ca^3
       + 128*theta( - 3 + N)*den(2 + N)^3*S(R(1,1),2 + N)*ca^3
       - 192*theta( - 3 + N)*den(2 + N)^3*S(R(2),2 + N)*ca^3
       - 352*theta( - 3 + N)*den(2 + N)^2*S(R(-3),2 + N)*ca^3
       + 64*theta( - 3 + N)*den(2 + N)^2*S(R(-2),2 + N)*cf*ca*nf
       - 128/3*theta( - 3 + N)*den(2 + N)^2*S(R(-2),2 + N)*cf^2*nf
       - 64/3*theta( - 3 + N)*den(2 + N)^2*S(R(-2),2 + N)*ca^2*nf
       + 352*theta( - 3 + N)*den(2 + N)^2*S(R(-2),2 + N)*ca^3
       + 256*theta( - 3 + N)*den(2 + N)^2*S(R(-2,1),2 + N)*ca^3
       + 160/9*theta( - 3 + N)*den(2 + N)^2*S(R(1),2 + N)*cf*ca*nf
       + 32/9*theta( - 3 + N)*den(2 + N)^2*S(R(1),2 + N)*cf*nf^2
       + 64/3*theta( - 3 + N)*den(2 + N)^2*S(R(1),2 + N)*cf^2*nf
       + 176/3*theta( - 3 + N)*den(2 + N)^2*S(R(1),2 + N)*ca^2*nf
       - 1072/9*theta( - 3 + N)*den(2 + N)^2*S(R(1),2 + N)*ca^3
       + 192*theta( - 3 + N)*den(2 + N)^2*S(R(1,-2),2 + N)*ca^3
       + 32/3*theta( - 3 + N)*den(2 + N)^2*S(R(1,1),2 + N)*cf*ca*nf
       - 64/3*theta( - 3 + N)*den(2 + N)^2*S(R(1,1),2 + N)*cf^2*nf
       + 128*theta( - 3 + N)*den(2 + N)^2*S(R(1,2),2 + N)*ca^3
       - 32/3*theta( - 3 + N)*den(2 + N)^2*S(R(2),2 + N)*cf*ca*nf
       + 64/3*theta( - 3 + N)*den(2 + N)^2*S(R(2),2 + N)*cf^2*nf
       + 352*theta( - 3 + N)*den(2 + N)^2*S(R(2),2 + N)*ca^3
       + 128*theta( - 3 + N)*den(2 + N)^2*S(R(2,1),2 + N)*ca^3
       - 160*theta( - 3 + N)*den(2 + N)^2*S(R(3),2 + N)*ca^3
       - 256*theta( - 3 + N)*den(2 + N)*S(R(-4),2 + N)*ca^3
       - 32/3*theta( - 3 + N)*den(2 + N)*S(R(-3),2 + N)*cf*ca*nf
       - 64/3*theta( - 3 + N)*den(2 + N)*S(R(-3),2 + N)*cf^2*nf
       - 32/3*theta( - 3 + N)*den(2 + N)*S(R(-3),2 + N)*ca^2*nf
       + 1408/3*theta( - 3 + N)*den(2 + N)*S(R(-3),2 + N)*ca^3
       + 256*theta( - 3 + N)*den(2 + N)*S(R(-3,1),2 + N)*ca^3
       + 160/9*theta( - 3 + N)*den(2 + N)*S(R(-2),2 + N)*cf*ca*nf
       + 304/3*theta( - 3 + N)*den(2 + N)*S(R(-2),2 + N)*ca^2*nf
       + 680/3*theta( - 3 + N)*den(2 + N)*S(R(-2),2 + N)*ca^3
       + 64*theta( - 3 + N)*den(2 + N)*S(R(-2,-2),2 + N)*ca^3
       + 64/3*theta( - 3 + N)*den(2 + N)*S(R(-2,1),2 + N)*cf*ca*nf
       - 32/3*theta( - 3 + N)*den(2 + N)*S(R(-2,1),2 + N)*ca^2*nf
       - 176*theta( - 3 + N)*den(2 + N)*S(R(-2,1),2 + N)*ca^3
       + 64*theta( - 3 + N)*den(2 + N)*S(R(-2,2),2 + N)*ca^3
       + 1408/27*theta( - 3 + N)*den(2 + N)*S(R(1),2 + N)*cf*ca*nf
       - 176/27*theta( - 3 + N)*den(2 + N)*S(R(1),2 + N)*cf*nf^2
       - 72*theta( - 3 + N)*den(2 + N)*S(R(1),2 + N)*cf^2*nf
       - 104/27*theta( - 3 + N)*den(2 + N)*S(R(1),2 + N)*ca*nf^2
       + 820/27*theta( - 3 + N)*den(2 + N)*S(R(1),2 + N)*ca^2*nf
       - 1652/27*theta( - 3 + N)*den(2 + N)*S(R(1),2 + N)*ca^3
       + 384*theta( - 3 + N)*den(2 + N)*S(R(1,-3),2 + N)*ca^3
       - 256/3*theta( - 3 + N)*den(2 + N)*S(R(1,-2),2 + N)*cf*ca*nf
       + 128/3*theta( - 3 + N)*den(2 + N)*S(R(1,-2),2 + N)*cf^2*nf
       + 32*theta( - 3 + N)*den(2 + N)*S(R(1,-2),2 + N)*ca^2*nf
       + 176*theta( - 3 + N)*den(2 + N)*S(R(1,-2),2 + N)*ca^3
       - 256*theta( - 3 + N)*den(2 + N)*S(R(1,-2,1),2 + N)*ca^3
       + 16/9*theta( - 3 + N)*den(2 + N)*S(R(1,1),2 + N)*cf*ca*nf
       - 32/9*theta( - 3 + N)*den(2 + N)*S(R(1,1),2 + N)*cf*nf^2
       - 64/3*theta( - 3 + N)*den(2 + N)*S(R(1,1),2 + N)*cf^2*nf
       - 64/3*theta( - 3 + N)*den(2 + N)*S(R(1,1,1),2 + N)*cf*ca*nf
       + 64/3*theta( - 3 + N)*den(2 + N)*S(R(1,1,1),2 + N)*cf^2*nf
       + 64/3*theta( - 3 + N)*den(2 + N)*S(R(1,2),2 + N)*cf*ca*nf
       - 64/3*theta( - 3 + N)*den(2 + N)*S(R(1,2),2 + N)*cf^2*nf
       + 128*theta( - 3 + N)*den(2 + N)*S(R(1,3),2 + N)*ca^3
       + 296/9*theta( - 3 + N)*den(2 + N)*S(R(2),2 + N)*cf*ca*nf
       + 64/9*theta( - 3 + N)*den(2 + N)*S(R(2),2 + N)*cf*nf^2
       + 224/3*theta( - 3 + N)*den(2 + N)*S(R(2),2 + N)*cf^2*nf
       + 176/3*theta( - 3 + N)*den(2 + N)*S(R(2),2 + N)*ca^2*nf
       - 1072/9*theta( - 3 + N)*den(2 + N)*S(R(2),2 + N)*ca^3
       + 128*theta( - 3 + N)*den(2 + N)*S(R(2,-2),2 + N)*ca^3
       + 128*theta( - 3 + N)*den(2 + N)*S(R(2,2),2 + N)*ca^3
       - 128/3*theta( - 3 + N)*den(2 + N)*S(R(3),2 + N)*cf*ca*nf
       + 32/3*theta( - 3 + N)*den(2 + N)*S(R(3),2 + N)*cf^2*nf
       + 880/3*theta( - 3 + N)*den(2 + N)*S(R(3),2 + N)*ca^3
       + 128*theta( - 3 + N)*den(2 + N)*S(R(3,1),2 + N)*ca^3
       - 128*theta( - 3 + N)*den(2 + N)*S(R(4),2 + N)*ca^3
       - 208*theta( - 3 + N)*den(N)*cf*ca*nf*z3
       - 18214/27*theta( - 3 + N)*den(N)*cf*ca*nf
       - 224/9*theta( - 3 + N)*den(N)*cf*nf^2
       + 144*theta( - 3 + N)*den(N)*cf^2*nf*z3
       + 850/3*theta( - 3 + N)*den(N)*cf^2*nf
       + 14/3*theta( - 3 + N)*den(N)*ca*nf^2
       + 64*theta( - 3 + N)*den(N)*ca^2*nf*z3
       + 7358/27*theta( - 3 + N)*den(N)*ca^2*nf
       + 49678/27*theta( - 3 + N)*den(N)*ca^3
       + 192*theta( - 3 + N)*den(N)^2*cf*ca*nf*z3
       + 3220/27*theta( - 3 + N)*den(N)^2*cf*ca*nf
       - 352/27*theta( - 3 + N)*den(N)^2*cf*nf^2
       - 96*theta( - 3 + N)*den(N)^2*cf^2*nf*z3
       - 254*theta( - 3 + N)*den(N)^2*cf^2*nf
       + 152/27*theta( - 3 + N)*den(N)^2*ca*nf^2
       - 96*theta( - 3 + N)*den(N)^2*ca^2*nf*z3
       + 7400/27*theta( - 3 + N)*den(N)^2*ca^2*nf
       + 30866/27*theta( - 3 + N)*den(N)^2*ca^3
       - 4028/9*theta( - 3 + N)*den(N)^3*cf*ca*nf
       - 184/9*theta( - 3 + N)*den(N)^3*cf*nf^2
       + 328/3*theta( - 3 + N)*den(N)^3*cf^2*nf
       + 16/9*theta( - 3 + N)*den(N)^3*ca*nf^2
       + 176/3*theta( - 3 + N)*den(N)^3*ca^2*nf
       + 9476/9*theta( - 3 + N)*den(N)^3*ca^3
       + 232/3*theta( - 3 + N)*den(N)^4*cf*ca*nf
       - 16/3*theta( - 3 + N)*den(N)^4*cf*nf^2
       - 24*theta( - 3 + N)*den(N)^4*cf^2*nf
       + 32*theta( - 3 + N)*den(N)^4*ca^2*nf
       - 368*theta( - 3 + N)*den(N)^4*ca^3
       - 128*theta( - 3 + N)*den(N)^5*cf*ca*nf
       + 32*theta( - 3 + N)*den(N)^5*cf^2*nf
       + 128*theta( - 3 + N)*den(N)^5*ca^3
       - 96*theta( - 3 + N)*den(N)^4*S(R(1),N)*cf*ca*nf
       - 32*theta( - 3 + N)*den(N)^4*S(R(1),N)*cf^2*nf
       + 24*theta( - 3 + N)*den(N)^4*S(R(1),N)*ca^2*nf
       + 160*theta( - 3 + N)*den(N)^4*S(R(1),N)*ca^3
       + 128*theta( - 3 + N)*den(N)^3*S(R(-2),N)*cf*ca*nf
       - 128*theta( - 3 + N)*den(N)^3*S(R(-2),N)*cf^2*nf
       - 80*theta( - 3 + N)*den(N)^3*S(R(-2),N)*ca^2*nf
       + 192*theta( - 3 + N)*den(N)^3*S(R(-2),N)*ca^3
       + 64/3*theta( - 3 + N)*den(N)^3*S(R(1),N)*cf*ca*nf
       + 32/3*theta( - 3 + N)*den(N)^3*S(R(1),N)*cf*nf^2
       + 64*theta( - 3 + N)*den(N)^3*S(R(1),N)*cf^2*nf
       + 4*theta( - 3 + N)*den(N)^3*S(R(1),N)*ca^2*nf
       + 464*theta( - 3 + N)*den(N)^3*S(R(1),N)*ca^3
       + 16*theta( - 3 + N)*den(N)^3*S(R(1,1),N)*cf*ca*nf
       - 16*theta( - 3 + N)*den(N)^3*S(R(1,1),N)*cf^2*nf
       + 128*theta( - 3 + N)*den(N)^3*S(R(1,1),N)*ca^3
       - 64*theta( - 3 + N)*den(N)^3*S(R(2),N)*cf*ca*nf
       + 64*theta( - 3 + N)*den(N)^3*S(R(2),N)*ca^3
       + 64*theta( - 3 + N)*den(N)^2*S(R(-3),N)*cf*ca*nf
       - 64*theta( - 3 + N)*den(N)^2*S(R(-3),N)*cf^2*nf
       - 48*theta( - 3 + N)*den(N)^2*S(R(-3),N)*ca^2*nf
       - 160*theta( - 3 + N)*den(N)^2*S(R(-3),N)*ca^3
       - 208*theta( - 3 + N)*den(N)^2*S(R(-2),N)*cf*ca*nf
       + 128*theta( - 3 + N)*den(N)^2*S(R(-2),N)*cf^2*nf
       + 136*theta( - 3 + N)*den(N)^2*S(R(-2),N)*ca^2*nf
       + 272*theta( - 3 + N)*den(N)^2*S(R(-2),N)*ca^3
       + 256*theta( - 3 + N)*den(N)^2*S(R(-2,1),N)*ca^3
       - 2696/9*theta( - 3 + N)*den(N)^2*S(R(1),N)*cf*ca*nf
       - 16/9*theta( - 3 + N)*den(N)^2*S(R(1),N)*cf*nf^2
       + 64*theta( - 3 + N)*den(N)^2*S(R(1),N)*cf^2*nf
       - 32/9*theta( - 3 + N)*den(N)^2*S(R(1),N)*ca*nf^2
       + 460/3*theta( - 3 + N)*den(N)^2*S(R(1),N)*ca^2*nf
       - 784/9*theta( - 3 + N)*den(N)^2*S(R(1),N)*ca^3
       - 256*theta( - 3 + N)*den(N)^2*S(R(1,-2),N)*cf*ca*nf
       + 128*theta( - 3 + N)*den(N)^2*S(R(1,-2),N)*cf^2*nf
       + 96*theta( - 3 + N)*den(N)^2*S(R(1,-2),N)*ca^2*nf
       + 320*theta( - 3 + N)*den(N)^2*S(R(1,-2),N)*ca^3
       + 88/3*theta( - 3 + N)*den(N)^2*S(R(1,1),N)*cf*ca*nf
       - 16/3*theta( - 3 + N)*den(N)^2*S(R(1,1),N)*cf*nf^2
       - 48*theta( - 3 + N)*den(N)^2*S(R(1,1),N)*cf^2*nf
       - 32*theta( - 3 + N)*den(N)^2*S(R(1,1,1),N)*cf*ca*nf
       + 32*theta( - 3 + N)*den(N)^2*S(R(1,1,1),N)*cf^2*nf
       + 32*theta( - 3 + N)*den(N)^2*S(R(1,2),N)*cf*ca*nf
       - 32*theta( - 3 + N)*den(N)^2*S(R(1,2),N)*cf^2*nf
       + 128*theta( - 3 + N)*den(N)^2*S(R(1,2),N)*ca^3
       + 16/3*theta( - 3 + N)*den(N)^2*S(R(2),N)*cf*ca*nf
       + 32/3*theta( - 3 + N)*den(N)^2*S(R(2),N)*cf*nf^2
       + 80*theta( - 3 + N)*den(N)^2*S(R(2),N)*cf^2*nf
       + 32/3*theta( - 3 + N)*den(N)^2*S(R(2),N)*ca^2*nf
       + 688/3*theta( - 3 + N)*den(N)^2*S(R(2),N)*ca^3
       + 128*theta( - 3 + N)*den(N)^2*S(R(2,1),N)*ca^3
       - 112*theta( - 3 + N)*den(N)^2*S(R(3),N)*cf*ca*nf
       + 48*theta( - 3 + N)*den(N)^2*S(R(3),N)*cf^2*nf
       + 24*theta( - 3 + N)*den(N)^2*S(R(3),N)*ca^2*nf
       - 256*theta( - 3 + N)*den(N)*S(R(-4),N)*ca^3
       - 144*theta( - 3 + N)*den(N)*S(R(-3),N)*cf*ca*nf
       + 64*theta( - 3 + N)*den(N)*S(R(-3),N)*cf^2*nf
       + 72*theta( - 3 + N)*den(N)*S(R(-3),N)*ca^2*nf
       + 608*theta( - 3 + N)*den(N)*S(R(-3),N)*ca^3
       + 256*theta( - 3 + N)*den(N)*S(R(-3,1),N)*ca^3
       + 1232/3*theta( - 3 + N)*den(N)*S(R(-2),N)*cf*ca*nf
       - 1072/3*theta( - 3 + N)*den(N)*S(R(-2),N)*cf^2*nf
       - 1528/9*theta( - 3 + N)*den(N)*S(R(-2),N)*ca^2*nf
       + 3016/9*theta( - 3 + N)*den(N)*S(R(-2),N)*ca^3
       + 64*theta( - 3 + N)*den(N)*S(R(-2,-2),N)*ca^3
       + 64*theta( - 3 + N)*den(N)*S(R(-2,1),N)*cf*ca*nf
       - 32*theta( - 3 + N)*den(N)*S(R(-2,1),N)*ca^2*nf
       - 400*theta( - 3 + N)*den(N)*S(R(-2,1),N)*ca^3
       + 64*theta( - 3 + N)*den(N)*S(R(-2,2),N)*ca^3
       + 2264/9*theta( - 3 + N)*den(N)*S(R(1),N)*cf*ca*nf
       + 104/3*theta( - 3 + N)*den(N)*S(R(1),N)*cf*nf^2
       - 88/3*theta( - 3 + N)*den(N)*S(R(1),N)*cf^2*nf
       - 22/9*theta( - 3 + N)*den(N)*S(R(1),N)*ca*nf^2
       - 1354/9*theta( - 3 + N)*den(N)*S(R(1),N)*ca^2*nf
       - 124/9*theta( - 3 + N)*den(N)*S(R(1),N)*ca^3
       + 384*theta( - 3 + N)*den(N)*S(R(1,-3),N)*ca^3
       + 288*theta( - 3 + N)*den(N)*S(R(1,-2),N)*cf*ca*nf
       - 128*theta( - 3 + N)*den(N)*S(R(1,-2),N)*cf^2*nf
       - 112*theta( - 3 + N)*den(N)*S(R(1,-2),N)*ca^2*nf
       - 48*theta( - 3 + N)*den(N)*S(R(1,-2),N)*ca^3
       - 256*theta( - 3 + N)*den(N)*S(R(1,-2,1),N)*ca^3
       - 12*theta( - 3 + N)*den(N)*S(R(1,1),N)*cf*ca*nf
       + 8/3*theta( - 3 + N)*den(N)*S(R(1,1),N)*cf*nf^2
       + 28/3*theta( - 3 + N)*den(N)*S(R(1,1),N)*cf^2*nf
       + 16*theta( - 3 + N)*den(N)*S(R(1,1,1),N)*cf*ca*nf
       - 16*theta( - 3 + N)*den(N)*S(R(1,1,1),N)*cf^2*nf
       - 16*theta( - 3 + N)*den(N)*S(R(1,2),N)*cf*ca*nf
       + 16*theta( - 3 + N)*den(N)*S(R(1,2),N)*cf^2*nf
       + 128*theta( - 3 + N)*den(N)*S(R(1,3),N)*ca^3
       - 256/3*theta( - 3 + N)*den(N)*S(R(2),N)*cf*ca*nf
       - 16/3*theta( - 3 + N)*den(N)*S(R(2),N)*cf*nf^2
       - 184/3*theta( - 3 + N)*den(N)*S(R(2),N)*cf^2*nf
       + 464/9*theta( - 3 + N)*den(N)*S(R(2),N)*ca^2*nf
       - 200/9*theta( - 3 + N)*den(N)*S(R(2),N)*ca^3
       + 128*theta( - 3 + N)*den(N)*S(R(2,-2),N)*ca^3
       + 128*theta( - 3 + N)*den(N)*S(R(2,2),N)*ca^3
       + 104*theta( - 3 + N)*den(N)*S(R(3),N)*cf*ca*nf
       - 56*theta( - 3 + N)*den(N)*S(R(3),N)*cf^2*nf
       - 100/3*theta( - 3 + N)*den(N)*S(R(3),N)*ca^2*nf
       + 688/3*theta( - 3 + N)*den(N)*S(R(3),N)*ca^3
       + 128*theta( - 3 + N)*den(N)*S(R(3,1),N)*ca^3
       - 128*theta( - 3 + N)*den(N)*S(R(4),N)*ca^3
       + 64*theta( - 3 + N)*S(R(-5),N)*ca^3
       - 128*theta( - 3 + N)*S(R(-4,1),N)*ca^3
       - 160/9*theta( - 3 + N)*S(R(-3),N)*ca^2*nf
       + 1072/9*theta( - 3 + N)*S(R(-3),N)*ca^3
       - 64*theta( - 3 + N)*S(R(-3,-2),N)*ca^3
       - 32*theta( - 3 + N)*S(R(-3,2),N)*ca^3
       - 64*theta( - 3 + N)*S(R(-2,-3),N)*ca^3
       + 32/3*theta( - 3 + N)*S(R(-2,-2),N)*ca^2*nf
       - 176/3*theta( - 3 + N)*S(R(-2,-2),N)*ca^3
       + 64*theta( - 3 + N)*S(R(-2,-2,1),N)*ca^3
       + 64*theta( - 3 + N)*S(R(-2,1,-2),N)*ca^3
       + 32*theta( - 3 + N)*S(R(1),N)*cf*ca*nf*z3
       - 110/3*theta( - 3 + N)*S(R(1),N)*cf*ca*nf
       - 16/27*theta( - 3 + N)*S(R(1),N)*ca*nf^2
       - 32*theta( - 3 + N)*S(R(1),N)*ca^2*nf*z3
       - 836/27*theta( - 3 + N)*S(R(1),N)*ca^2*nf
       + 490/3*theta( - 3 + N)*S(R(1),N)*ca^3
       - 256*theta( - 3 + N)*S(R(1,-4),N)*ca^3
       + 256*theta( - 3 + N)*S(R(1,-3,1),N)*ca^3
       + 320/9*theta( - 3 + N)*S(R(1,-2),N)*ca^2*nf
       - 2144/9*theta( - 3 + N)*S(R(1,-2),N)*ca^3
       + 64*theta( - 3 + N)*S(R(1,-2,-2),N)*ca^3
       + 64*theta( - 3 + N)*S(R(1,-2,2),N)*ca^3
       + 384*theta( - 3 + N)*S(R(1,1,-3),N)*ca^3
       - 256*theta( - 3 + N)*S(R(1,1,-2,1),N)*ca^3
       + 128*theta( - 3 + N)*S(R(1,1,3),N)*ca^3
       + 320/9*theta( - 3 + N)*S(R(1,2),N)*ca^2*nf
       - 2144/9*theta( - 3 + N)*S(R(1,2),N)*ca^3
       + 128*theta( - 3 + N)*S(R(1,2,-2),N)*ca^3
       + 128*theta( - 3 + N)*S(R(1,2,2),N)*ca^3
       - 16/3*theta( - 3 + N)*S(R(1,3),N)*ca^2*nf
       + 88/3*theta( - 3 + N)*S(R(1,3),N)*ca^3
       + 128*theta( - 3 + N)*S(R(1,3,1),N)*ca^3
       - 128*theta( - 3 + N)*S(R(1,4),N)*ca^3
       + 8/3*theta( - 3 + N)*S(R(2),N)*ca^2*nf
       - 8/3*theta( - 3 + N)*S(R(2),N)*ca^3
       - 288*theta( - 3 + N)*S(R(2,-3),N)*ca^3
       + 192*theta( - 3 + N)*S(R(2,-2,1),N)*ca^3
       + 320/9*theta( - 3 + N)*S(R(2,1),N)*ca^2*nf
       - 2144/9*theta( - 3 + N)*S(R(2,1),N)*ca^3
       + 128*theta( - 3 + N)*S(R(2,1,-2),N)*ca^3
       + 128*theta( - 3 + N)*S(R(2,1,2),N)*ca^3
       + 128*theta( - 3 + N)*S(R(2,2,1),N)*ca^3
       - 160*theta( - 3 + N)*S(R(2,3),N)*ca^3
       - 160/9*theta( - 3 + N)*S(R(3),N)*ca^2*nf
       + 1072/9*theta( - 3 + N)*S(R(3),N)*ca^3
       - 64*theta( - 3 + N)*S(R(3,-2),N)*ca^3
       - 16/3*theta( - 3 + N)*S(R(3,1),N)*ca^2*nf
       + 88/3*theta( - 3 + N)*S(R(3,1),N)*ca^3
       + 128*theta( - 3 + N)*S(R(3,1,1),N)*ca^3
       - 160*theta( - 3 + N)*S(R(3,2),N)*ca^3
       - 128*theta( - 3 + N)*S(R(4,1),N)*ca^3
       + 64*theta( - 3 + N)*S(R(5),N)*ca^3
       + 104/3*delta( - 2 + N)*cf*ca*nf*z3
       - 139/9*delta( - 2 + N)*cf*ca*nf
       + 173/243*delta( - 2 + N)*cf*nf^2
       - 32/3*delta( - 2 + N)*cf^2*nf*z3
       + 2155/243*delta( - 2 + N)*cf^2*nf
       - 1058/243*delta( - 2 + N)*ca*nf^2
       - 24*delta( - 2 + N)*ca^2*nf*z3
       + 3589/162*delta( - 2 + N)*ca^2*nf
      ;

L   gqg2 =
       + 64*theta( - 3 + N)*den( - 1 + N)*cf*ca*nf*z3
       - 220/3*theta( - 3 + N)*den( - 1 + N)*cf*ca*nf
       - 1232/81*theta( - 3 + N)*den( - 1 + N)*cf*nf^2
       + 424/81*theta( - 3 + N)*den( - 1 + N)*ca*nf^2
       - 64*theta( - 3 + N)*den( - 1 + N)*ca^2*nf*z3
       + 9404/27*theta( - 3 + N)*den( - 1 + N)*ca^2*nf
       - 896/27*theta( - 3 + N)*den( - 1 + N)^2*ca^2*nf
       + 320/9*theta( - 3 + N)*den( - 1 + N)^2*S(R(1), - 1 + N)*ca^2*nf
       + 32/3*theta( - 3 + N)*den( - 1 + N)^2*S(R(1,1), - 1 + N)*ca^2*nf
       + 128/3*theta( - 3 + N)*den( - 1 + N)*S(R(-3), - 1 + N)*ca^2*nf
       + 832/9*theta( - 3 + N)*den( - 1 + N)*S(R(-2), - 1 + N)*ca^2*nf
       - 64/3*theta( - 3 + N)*den( - 1 + N)*S(R(-2,1), - 1 + N)*ca^2*nf
       + 1484/27*theta( - 3 + N)*den( - 1 + N)*S(R(1), - 1 + N)*cf*ca*nf
       - 644/9*theta( - 3 + N)*den( - 1 + N)*S(R(1), - 1 + N)*ca^2*nf
       + 64/3*theta( - 3 + N)*den( - 1 + N)*S(R(1,-2), - 1 + N)*ca^2*nf
       - 368/9*theta( - 3 + N)*den( - 1 + N)*S(R(1,1), - 1 + N)*cf*ca*nf
       + 160/9*theta( - 3 + N)*den( - 1 + N)*S(R(1,1), - 1 + N)*ca^2*nf
       + 32/3*theta( - 3 + N)*den( - 1 + N)*S(R(1,1,1), - 1 + N)*cf*ca*nf
       - 32/3*theta( - 3 + N)*den( - 1 + N)*S(R(1,1,1), - 1 + N)*ca^2*nf
       - 64/3*theta( - 3 + N)*den( - 1 + N)*S(R(1,2), - 1 + N)*cf*ca*nf
       + 64/3*theta( - 3 + N)*den( - 1 + N)*S(R(1,2), - 1 + N)*ca^2*nf
       + 368/9*theta( - 3 + N)*den( - 1 + N)*S(R(2), - 1 + N)*cf*ca*nf
       + 24*theta( - 3 + N)*den( - 1 + N)*S(R(2), - 1 + N)*ca^2*nf
       - 32/3*theta( - 3 + N)*den( - 1 + N)*S(R(3), - 1 + N)*cf*ca*nf
       + 32*theta( - 3 + N)*den( - 1 + N)*S(R(3), - 1 + N)*ca^2*nf
       - 96*theta( - 3 + N)*den(1 + N)*cf*ca*nf*z3
       - 2303/2*theta( - 3 + N)*den(1 + N)*cf*ca*nf
       + 89/27*theta( - 3 + N)*den(1 + N)*cf*nf^2
       + 288*theta( - 3 + N)*den(1 + N)*cf^2*nf*z3
       + 641/2*theta( - 3 + N)*den(1 + N)*cf^2*nf
       + 1348/27*theta( - 3 + N)*den(1 + N)*ca*nf^2
       - 192*theta( - 3 + N)*den(1 + N)*ca^2*nf*z3
       + 102608/27*theta( - 3 + N)*den(1 + N)*ca^2*nf
       - 480*theta( - 3 + N)*den(1 + N)^2*cf*ca*nf*z3
       + 24569/27*theta( - 3 + N)*den(1 + N)^2*cf*ca*nf
       - 5270/27*theta( - 3 + N)*den(1 + N)^2*cf*nf^2
       + 96*theta( - 3 + N)*den(1 + N)^2*cf^2*nf*z3
       + 57*theta( - 3 + N)*den(1 + N)^2*cf^2*nf
       + 560/27*theta( - 3 + N)*den(1 + N)^2*ca*nf^2
       + 384*theta( - 3 + N)*den(1 + N)^2*ca^2*nf*z3
       - 30962/27*theta( - 3 + N)*den(1 + N)^2*ca^2*nf
       + 3190/9*theta( - 3 + N)*den(1 + N)^3*cf*ca*nf
       + 884/9*theta( - 3 + N)*den(1 + N)^3*cf*nf^2
       - 126*theta( - 3 + N)*den(1 + N)^3*cf^2*nf
       - 104/3*theta( - 3 + N)*den(1 + N)^3*ca*nf^2
       - 200*theta( - 3 + N)*den(1 + N)^3*ca^2*nf
       + 344/3*theta( - 3 + N)*den(1 + N)^4*cf*ca*nf
       + 160/3*theta( - 3 + N)*den(1 + N)^4*cf*nf^2
       + 64*theta( - 3 + N)*den(1 + N)^4*cf^2*nf
       + 64/3*theta( - 3 + N)*den(1 + N)^4*ca*nf^2
       + 56/3*theta( - 3 + N)*den(1 + N)^4*ca^2*nf
       + 64*theta( - 3 + N)*den(1 + N)^5*cf*ca*nf
       - 64*theta( - 3 + N)*den(1 + N)^5*cf*nf^2
       + 240*theta( - 3 + N)*den(1 + N)^5*ca^2*nf
       - 128*theta( - 3 + N)*den(1 + N)^4*S(R(1),1 + N)*cf*ca*nf
       - 112*theta( - 3 + N)*den(1 + N)^4*S(R(1),1 + N)*cf^2*nf
       - 72*theta( - 3 + N)*den(1 + N)^4*S(R(1),1 + N)*ca^2*nf
       - 32*theta( - 3 + N)*den(1 + N)^3*S(R(-2),1 + N)*cf*ca*nf
       - 16*theta( - 3 + N)*den(1 + N)^3*S(R(-2),1 + N)*ca^2*nf
       - 296*theta( - 3 + N)*den(1 + N)^3*S(R(1),1 + N)*cf*ca*nf
       + 160*theta( - 3 + N)*den(1 + N)^3*S(R(1),1 + N)*cf^2*nf
       - 108*theta( - 3 + N)*den(1 + N)^3*S(R(1),1 + N)*ca^2*nf
       + 96*theta( - 3 + N)*den(1 + N)^3*S(R(1,1),1 + N)*cf*ca*nf
       + 160*theta( - 3 + N)*den(1 + N)^3*S(R(1,1),1 + N)*cf^2*nf
       - 128*theta( - 3 + N)*den(1 + N)^3*S(R(1,1),1 + N)*ca^2*nf
       - 192*theta( - 3 + N)*den(1 + N)^3*S(R(2),1 + N)*cf*ca*nf
       - 128*theta( - 3 + N)*den(1 + N)^3*S(R(2),1 + N)*cf^2*nf
       - 96*theta( - 3 + N)*den(1 + N)^2*S(R(-3),1 + N)*cf*ca*nf
       - 64*theta( - 3 + N)*den(1 + N)^2*S(R(-3),1 + N)*cf^2*nf
       - 208*theta( - 3 + N)*den(1 + N)^2*S(R(-3),1 + N)*ca^2*nf
       + 64*theta( - 3 + N)*den(1 + N)^2*S(R(-2),1 + N)*cf*ca*nf
       + 32*theta( - 3 + N)*den(1 + N)^2*S(R(-2),1 + N)*cf^2*nf
       - 216*theta( - 3 + N)*den(1 + N)^2*S(R(-2),1 + N)*ca^2*nf
       + 64*theta( - 3 + N)*den(1 + N)^2*S(R(-2,1),1 + N)*cf*ca*nf
       + 64*theta( - 3 + N)*den(1 + N)^2*S(R(-2,1),1 + N)*ca^2*nf
       + 1100/9*theta( - 3 + N)*den(1 + N)^2*S(R(1),1 + N)*cf*ca*nf
       + 112/9*theta( - 3 + N)*den(1 + N)^2*S(R(1),1 + N)*cf*nf^2
       - 416*theta( - 3 + N)*den(1 + N)^2*S(R(1),1 + N)*cf^2*nf
       + 8/3*theta( - 3 + N)*den(1 + N)^2*S(R(1),1 + N)*ca*nf^2
       + 1256/3*theta( - 3 + N)*den(1 + N)^2*S(R(1),1 + N)*ca^2*nf
       + 128*theta( - 3 + N)*den(1 + N)^2*S(R(1,-2),1 + N)*cf*ca*nf
       - 160*theta( - 3 + N)*den(1 + N)^2*S(R(1,-2),1 + N)*ca^2*nf
       + 496/3*theta( - 3 + N)*den(1 + N)^2*S(R(1,1),1 + N)*cf*ca*nf
       - 16/3*theta( - 3 + N)*den(1 + N)^2*S(R(1,1),1 + N)*cf*nf^2
       - 104*theta( - 3 + N)*den(1 + N)^2*S(R(1,1),1 + N)*cf^2*nf
       - 32*theta( - 3 + N)*den(1 + N)^2*S(R(1,1),1 + N)*ca^2*nf
       + 16*theta( - 3 + N)*den(1 + N)^2*S(R(1,1,1),1 + N)*cf*ca*nf
       - 80*theta( - 3 + N)*den(1 + N)^2*S(R(1,1,1),1 + N)*cf^2*nf
       + 64*theta( - 3 + N)*den(1 + N)^2*S(R(1,1,1),1 + N)*ca^2*nf
       + 192*theta( - 3 + N)*den(1 + N)^2*S(R(1,2),1 + N)*cf*ca*nf
       + 64*theta( - 3 + N)*den(1 + N)^2*S(R(1,2),1 + N)*cf^2*nf
       - 128*theta( - 3 + N)*den(1 + N)^2*S(R(1,2),1 + N)*ca^2*nf
       - 72*theta( - 3 + N)*den(1 + N)^2*S(R(2),1 + N)*cf*ca*nf
       + 80*theta( - 3 + N)*den(1 + N)^2*S(R(2),1 + N)*cf^2*nf
       - 96*theta( - 3 + N)*den(1 + N)^2*S(R(2),1 + N)*ca^2*nf
       + 128*theta( - 3 + N)*den(1 + N)^2*S(R(2,1),1 + N)*cf^2*nf
       + 16*theta( - 3 + N)*den(1 + N)^2*S(R(3),1 + N)*cf*ca*nf
       - 96*theta( - 3 + N)*den(1 + N)^2*S(R(3),1 + N)*cf^2*nf
       - 200*theta( - 3 + N)*den(1 + N)^2*S(R(3),1 + N)*ca^2*nf
       - 176*theta( - 3 + N)*den(1 + N)*S(R(-4),1 + N)*cf*ca*nf
       - 32*theta( - 3 + N)*den(1 + N)*S(R(-4),1 + N)*cf^2*nf
       - 48*theta( - 3 + N)*den(1 + N)*S(R(-4),1 + N)*ca^2*nf
       - 64*theta( - 3 + N)*den(1 + N)*S(R(-3),1 + N)*cf*ca*nf
       + 288*theta( - 3 + N)*den(1 + N)*S(R(-3),1 + N)*cf^2*nf
       - 32/3*theta( - 3 + N)*den(1 + N)*S(R(-3),1 + N)*ca*nf^2
       + 1016/3*theta( - 3 + N)*den(1 + N)*S(R(-3),1 + N)*ca^2*nf
       + 192*theta( - 3 + N)*den(1 + N)*S(R(-3,1),1 + N)*cf*ca*nf
       + 64*theta( - 3 + N)*den(1 + N)*S(R(-3,1),1 + N)*ca^2*nf
       + 152*theta( - 3 + N)*den(1 + N)*S(R(-2),1 + N)*cf*ca*nf
       - 368*theta( - 3 + N)*den(1 + N)*S(R(-2),1 + N)*cf^2*nf
       + 112/9*theta( - 3 + N)*den(1 + N)*S(R(-2),1 + N)*ca*nf^2
       + 5864/9*theta( - 3 + N)*den(1 + N)*S(R(-2),1 + N)*ca^2*nf
       - 96*theta( - 3 + N)*den(1 + N)*S(R(-2,-2),1 + N)*cf*ca*nf
       + 64*theta( - 3 + N)*den(1 + N)*S(R(-2,-2),1 + N)*cf^2*nf
       + 96*theta( - 3 + N)*den(1 + N)*S(R(-2,-2),1 + N)*ca^2*nf
       - 192*theta( - 3 + N)*den(1 + N)*S(R(-2,1),1 + N)*cf*ca*nf
       - 128*theta( - 3 + N)*den(1 + N)*S(R(-2,1),1 + N)*ca^2*nf
       - 64*theta( - 3 + N)*den(1 + N)*S(R(-2,1,1),1 + N)*cf*ca*nf
       + 64*theta( - 3 + N)*den(1 + N)*S(R(-2,1,1),1 + N)*ca^2*nf
       + 64*theta( - 3 + N)*den(1 + N)*S(R(-2,2),1 + N)*cf*ca*nf
       + 96*theta( - 3 + N)*den(1 + N)*S(R(1),1 + N)*cf*ca*nf*z3
       - 12892/27*theta( - 3 + N)*den(1 + N)*S(R(1),1 + N)*cf*ca*nf
       + 148/27*theta( - 3 + N)*den(1 + N)*S(R(1),1 + N)*cf*nf^2
       + 282*theta( - 3 + N)*den(1 + N)*S(R(1),1 + N)*cf^2*nf
       - 112/27*theta( - 3 + N)*den(1 + N)*S(R(1),1 + N)*ca*nf^2
       - 96*theta( - 3 + N)*den(1 + N)*S(R(1),1 + N)*ca^2*nf*z3
       + 7750/27*theta( - 3 + N)*den(1 + N)*S(R(1),1 + N)*ca^2*nf
       + 192*theta( - 3 + N)*den(1 + N)*S(R(1,-3),1 + N)*cf*ca*nf
       + 128*theta( - 3 + N)*den(1 + N)*S(R(1,-3),1 + N)*cf^2*nf
       + 64*theta( - 3 + N)*den(1 + N)*S(R(1,-3),1 + N)*ca^2*nf
       + 224*theta( - 3 + N)*den(1 + N)*S(R(1,-2),1 + N)*cf*ca*nf
       - 256*theta( - 3 + N)*den(1 + N)*S(R(1,-2),1 + N)*cf^2*nf
       + 80*theta( - 3 + N)*den(1 + N)*S(R(1,-2),1 + N)*ca^2*nf
       - 192*theta( - 3 + N)*den(1 + N)*S(R(1,-2,1),1 + N)*cf*ca*nf
       - 64*theta( - 3 + N)*den(1 + N)*S(R(1,-2,1),1 + N)*ca^2*nf
       - 4568/9*theta( - 3 + N)*den(1 + N)*S(R(1,1),1 + N)*cf*ca*nf
       - 112/9*theta( - 3 + N)*den(1 + N)*S(R(1,1),1 + N)*cf*nf^2
       + 296*theta( - 3 + N)*den(1 + N)*S(R(1,1),1 + N)*cf^2*nf
       + 112/9*theta( - 3 + N)*den(1 + N)*S(R(1,1),1 + N)*ca*nf^2
       + 1904/9*theta( - 3 + N)*den(1 + N)*S(R(1,1),1 + N)*ca^2*nf
       - 192*theta( - 3 + N)*den(1 + N)*S(R(1,1,-2),1 + N)*cf*ca*nf
       + 192*theta( - 3 + N)*den(1 + N)*S(R(1,1,-2),1 + N)*ca^2*nf
       - 424/3*theta( - 3 + N)*den(1 + N)*S(R(1,1,1),1 + N)*cf*ca*nf
       + 16/3*theta( - 3 + N)*den(1 + N)*S(R(1,1,1),1 + N)*cf*nf^2
       + 80*theta( - 3 + N)*den(1 + N)*S(R(1,1,1),1 + N)*cf^2*nf
       - 16/3*theta( - 3 + N)*den(1 + N)*S(R(1,1,1),1 + N)*ca*nf^2
       + 184/3*theta( - 3 + N)*den(1 + N)*S(R(1,1,1),1 + N)*ca^2*nf
       - 128*theta( - 3 + N)*den(1 + N)*S(R(1,1,1,1),1 + N)*cf*ca*nf
       + 64*theta( - 3 + N)*den(1 + N)*S(R(1,1,1,1),1 + N)*cf^2*nf
       + 64*theta( - 3 + N)*den(1 + N)*S(R(1,1,1,1),1 + N)*ca^2*nf
       - 96*theta( - 3 + N)*den(1 + N)*S(R(1,1,2),1 + N)*cf*ca*nf
       - 32*theta( - 3 + N)*den(1 + N)*S(R(1,1,2),1 + N)*cf^2*nf
       + 128*theta( - 3 + N)*den(1 + N)*S(R(1,1,2),1 + N)*ca^2*nf
       - 88*theta( - 3 + N)*den(1 + N)*S(R(1,2),1 + N)*cf*ca*nf
       - 48*theta( - 3 + N)*den(1 + N)*S(R(1,2),1 + N)*cf^2*nf
       + 16/3*theta( - 3 + N)*den(1 + N)*S(R(1,2),1 + N)*ca*nf^2
       + 392/3*theta( - 3 + N)*den(1 + N)*S(R(1,2),1 + N)*ca^2*nf
       + 96*theta( - 3 + N)*den(1 + N)*S(R(1,2,1),1 + N)*cf*ca*nf
       - 160*theta( - 3 + N)*den(1 + N)*S(R(1,2,1),1 + N)*cf^2*nf
       + 64*theta( - 3 + N)*den(1 + N)*S(R(1,2,1),1 + N)*ca^2*nf
       + 32*theta( - 3 + N)*den(1 + N)*S(R(1,3),1 + N)*cf*ca*nf
       + 128*theta( - 3 + N)*den(1 + N)*S(R(1,3),1 + N)*cf^2*nf
       - 32*theta( - 3 + N)*den(1 + N)*S(R(1,3),1 + N)*ca^2*nf
       + 1888/9*theta( - 3 + N)*den(1 + N)*S(R(2),1 + N)*cf*ca*nf
       + 128/9*theta( - 3 + N)*den(1 + N)*S(R(2),1 + N)*cf*nf^2
       - 352*theta( - 3 + N)*den(1 + N)*S(R(2),1 + N)*cf^2*nf
       + 688/3*theta( - 3 + N)*den(1 + N)*S(R(2),1 + N)*ca^2*nf
       + 96*theta( - 3 + N)*den(1 + N)*S(R(2,-2),1 + N)*cf*ca*nf
       + 64*theta( - 3 + N)*den(1 + N)*S(R(2,-2),1 + N)*cf^2*nf
       - 32*theta( - 3 + N)*den(1 + N)*S(R(2,-2),1 + N)*ca^2*nf
       + 152*theta( - 3 + N)*den(1 + N)*S(R(2,1),1 + N)*cf*ca*nf
       - 208*theta( - 3 + N)*den(1 + N)*S(R(2,1),1 + N)*cf^2*nf
       - 16/3*theta( - 3 + N)*den(1 + N)*S(R(2,1),1 + N)*ca*nf^2
       + 184/3*theta( - 3 + N)*den(1 + N)*S(R(2,1),1 + N)*ca^2*nf
       + 192*theta( - 3 + N)*den(1 + N)*S(R(2,1,1),1 + N)*cf*ca*nf
       - 192*theta( - 3 + N)*den(1 + N)*S(R(2,1,1),1 + N)*cf^2*nf
       + 192*theta( - 3 + N)*den(1 + N)*S(R(2,2),1 + N)*cf^2*nf
       - 64*theta( - 3 + N)*den(1 + N)*S(R(2,2),1 + N)*ca^2*nf
       + 488/3*theta( - 3 + N)*den(1 + N)*S(R(3),1 + N)*cf*ca*nf
       - 32/3*theta( - 3 + N)*den(1 + N)*S(R(3),1 + N)*cf*nf^2
       + 48*theta( - 3 + N)*den(1 + N)*S(R(3),1 + N)*cf^2*nf
       - 16/3*theta( - 3 + N)*den(1 + N)*S(R(3),1 + N)*ca*nf^2
       + 148/3*theta( - 3 + N)*den(1 + N)*S(R(3),1 + N)*ca^2*nf
       - 192*theta( - 3 + N)*den(1 + N)*S(R(3,1),1 + N)*cf*ca*nf
       + 224*theta( - 3 + N)*den(1 + N)*S(R(3,1),1 + N)*cf^2*nf
       + 96*theta( - 3 + N)*den(1 + N)*S(R(3,1),1 + N)*ca^2*nf
       + 48*theta( - 3 + N)*den(1 + N)*S(R(4),1 + N)*cf*ca*nf
       - 96*theta( - 3 + N)*den(1 + N)*S(R(4),1 + N)*cf^2*nf
       - 80*theta( - 3 + N)*den(1 + N)*S(R(4),1 + N)*ca^2*nf
       - 496*theta( - 3 + N)*den(2 + N)*cf*ca*nf*z3
       + 3997/3*theta( - 3 + N)*den(2 + N)*cf*ca*nf
       - 18424/81*theta( - 3 + N)*den(2 + N)*cf*nf^2
       - 81*theta( - 3 + N)*den(2 + N)*cf^2*nf
       - 2800/81*theta( - 3 + N)*den(2 + N)*ca*nf^2
       + 496*theta( - 3 + N)*den(2 + N)*ca^2*nf*z3
       - 103040/27*theta( - 3 + N)*den(2 + N)*ca^2*nf
       - 96*theta( - 3 + N)*den(2 + N)^2*cf*ca*nf*z3
       + 11332/27*theta( - 3 + N)*den(2 + N)^2*cf*ca*nf
       - 560/9*theta( - 3 + N)*den(2 + N)^2*cf*nf^2
       + 348*theta( - 3 + N)*den(2 + N)^2*cf^2*nf
       - 1832/27*theta( - 3 + N)*den(2 + N)^2*ca*nf^2
       + 96*theta( - 3 + N)*den(2 + N)^2*ca^2*nf*z3
       - 3040*theta( - 3 + N)*den(2 + N)^2*ca^2*nf
       + 2204/9*theta( - 3 + N)*den(2 + N)^3*cf*ca*nf
       + 352/9*theta( - 3 + N)*den(2 + N)^3*cf*nf^2
       - 352*theta( - 3 + N)*den(2 + N)^3*cf^2*nf
       - 64/9*theta( - 3 + N)*den(2 + N)^3*ca*nf^2
       - 10244/9*theta( - 3 + N)*den(2 + N)^3*ca^2*nf
       + 1264/3*theta( - 3 + N)*den(2 + N)^4*cf*ca*nf
       + 32*theta( - 3 + N)*den(2 + N)^4*cf*nf^2
       + 240*theta( - 3 + N)*den(2 + N)^4*cf^2*nf
       + 96*theta( - 3 + N)*den(2 + N)^4*ca^2*nf
       - 128*theta( - 3 + N)*den(2 + N)^5*cf^2*nf
       - 64*theta( - 3 + N)*den(2 + N)^4*S(R(1),2 + N)*cf*ca*nf
       + 224*theta( - 3 + N)*den(2 + N)^4*S(R(1),2 + N)*cf^2*nf
       + 96*theta( - 3 + N)*den(2 + N)^4*S(R(1),2 + N)*ca^2*nf
       + 128*theta( - 3 + N)*den(2 + N)^3*S(R(-2),2 + N)*cf^2*nf
       - 1384/3*theta( - 3 + N)*den(2 + N)^3*S(R(1),2 + N)*cf*ca*nf
       - 176*theta( - 3 + N)*den(2 + N)^3*S(R(1),2 + N)*cf^2*nf
       - 248/3*theta( - 3 + N)*den(2 + N)^3*S(R(1),2 + N)*ca^2*nf
       + 64*theta( - 3 + N)*den(2 + N)^3*S(R(1,1),2 + N)*cf*ca*nf
       - 192*theta( - 3 + N)*den(2 + N)^3*S(R(1,1),2 + N)*cf^2*nf
       + 192*theta( - 3 + N)*den(2 + N)^3*S(R(2),2 + N)*cf^2*nf
       + 192*theta( - 3 + N)*den(2 + N)^2*S(R(-3),2 + N)*cf*ca*nf
       + 128*theta( - 3 + N)*den(2 + N)^2*S(R(-3),2 + N)*cf^2*nf
       + 32*theta( - 3 + N)*den(2 + N)^2*S(R(-3),2 + N)*ca^2*nf
       + 80*theta( - 3 + N)*den(2 + N)^2*S(R(-2),2 + N)*cf*ca*nf
       - 128*theta( - 3 + N)*den(2 + N)^2*S(R(-2),2 + N)*cf^2*nf
       - 400*theta( - 3 + N)*den(2 + N)^2*S(R(-2),2 + N)*ca^2*nf
       - 192*theta( - 3 + N)*den(2 + N)^2*S(R(-2,1),2 + N)*cf*ca*nf
       - 64*theta( - 3 + N)*den(2 + N)^2*S(R(-2,1),2 + N)*ca^2*nf
       - 392*theta( - 3 + N)*den(2 + N)^2*S(R(1),2 + N)*cf*ca*nf
       - 112/9*theta( - 3 + N)*den(2 + N)^2*S(R(1),2 + N)*cf*nf^2
       + 244*theta( - 3 + N)*den(2 + N)^2*S(R(1),2 + N)*cf^2*nf
       + 620/9*theta( - 3 + N)*den(2 + N)^2*S(R(1),2 + N)*ca^2*nf
       - 192*theta( - 3 + N)*den(2 + N)^2*S(R(1,-2),2 + N)*cf*ca*nf
       + 192*theta( - 3 + N)*den(2 + N)^2*S(R(1,1),2 + N)*cf*ca*nf
       + 16/3*theta( - 3 + N)*den(2 + N)^2*S(R(1,1),2 + N)*cf*nf^2
       + 96*theta( - 3 + N)*den(2 + N)^2*S(R(1,1),2 + N)*cf^2*nf
       - 848/3*theta( - 3 + N)*den(2 + N)^2*S(R(1,1),2 + N)*ca^2*nf
       - 64*theta( - 3 + N)*den(2 + N)^2*S(R(1,1,1),2 + N)*cf*ca*nf
       + 64*theta( - 3 + N)*den(2 + N)^2*S(R(1,1,1),2 + N)*cf^2*nf
       - 96*theta( - 3 + N)*den(2 + N)^2*S(R(1,2),2 + N)*cf*ca*nf
       - 32*theta( - 3 + N)*den(2 + N)^2*S(R(1,2),2 + N)*cf^2*nf
       - 392*theta( - 3 + N)*den(2 + N)^2*S(R(2),2 + N)*cf*ca*nf
       - 80*theta( - 3 + N)*den(2 + N)^2*S(R(2),2 + N)*cf^2*nf
       + 40/3*theta( - 3 + N)*den(2 + N)^2*S(R(2),2 + N)*ca^2*nf
       + 32*theta( - 3 + N)*den(2 + N)^2*S(R(2,1),2 + N)*cf*ca*nf
       - 160*theta( - 3 + N)*den(2 + N)^2*S(R(2,1),2 + N)*cf^2*nf
       + 96*theta( - 3 + N)*den(2 + N)^2*S(R(3),2 + N)*cf*ca*nf
       + 128*theta( - 3 + N)*den(2 + N)^2*S(R(3),2 + N)*cf^2*nf
       - 64*theta( - 3 + N)*den(2 + N)^2*S(R(3),2 + N)*ca^2*nf
       + 176*theta( - 3 + N)*den(2 + N)*S(R(-4),2 + N)*cf*ca*nf
       + 32*theta( - 3 + N)*den(2 + N)*S(R(-4),2 + N)*cf^2*nf
       + 48*theta( - 3 + N)*den(2 + N)*S(R(-4),2 + N)*ca^2*nf
       + 48*theta( - 3 + N)*den(2 + N)*S(R(-3),2 + N)*cf*ca*nf
       - 160*theta( - 3 + N)*den(2 + N)*S(R(-3),2 + N)*cf^2*nf
       + 32/3*theta( - 3 + N)*den(2 + N)*S(R(-3),2 + N)*ca*nf^2
       - 976/3*theta( - 3 + N)*den(2 + N)*S(R(-3),2 + N)*ca^2*nf
       - 192*theta( - 3 + N)*den(2 + N)*S(R(-3,1),2 + N)*cf*ca*nf
       - 64*theta( - 3 + N)*den(2 + N)*S(R(-3,1),2 + N)*ca^2*nf
       + 144*theta( - 3 + N)*den(2 + N)*S(R(-2),2 + N)*cf*ca*nf
       + 80*theta( - 3 + N)*den(2 + N)*S(R(-2),2 + N)*cf^2*nf
       - 112/9*theta( - 3 + N)*den(2 + N)*S(R(-2),2 + N)*ca*nf^2
       - 2216/3*theta( - 3 + N)*den(2 + N)*S(R(-2),2 + N)*ca^2*nf
       + 96*theta( - 3 + N)*den(2 + N)*S(R(-2,-2),2 + N)*cf*ca*nf
       - 64*theta( - 3 + N)*den(2 + N)*S(R(-2,-2),2 + N)*cf^2*nf
       - 96*theta( - 3 + N)*den(2 + N)*S(R(-2,-2),2 + N)*ca^2*nf
       + 80*theta( - 3 + N)*den(2 + N)*S(R(-2,1),2 + N)*cf*ca*nf
       + 256/3*theta( - 3 + N)*den(2 + N)*S(R(-2,1),2 + N)*ca^2*nf
       + 64*theta( - 3 + N)*den(2 + N)*S(R(-2,1,1),2 + N)*cf*ca*nf
       - 64*theta( - 3 + N)*den(2 + N)*S(R(-2,1,1),2 + N)*ca^2*nf
       - 64*theta( - 3 + N)*den(2 + N)*S(R(-2,2),2 + N)*cf*ca*nf
       - 96*theta( - 3 + N)*den(2 + N)*S(R(1),2 + N)*cf*ca*nf*z3
       + 9620/27*theta( - 3 + N)*den(2 + N)*S(R(1),2 + N)*cf*ca*nf
       - 112/27*theta( - 3 + N)*den(2 + N)*S(R(1),2 + N)*cf*nf^2
       - 348*theta( - 3 + N)*den(2 + N)*S(R(1),2 + N)*cf^2*nf
       + 112/27*theta( - 3 + N)*den(2 + N)*S(R(1),2 + N)*ca*nf^2
       + 96*theta( - 3 + N)*den(2 + N)*S(R(1),2 + N)*ca^2*nf*z3
       + 1520/27*theta( - 3 + N)*den(2 + N)*S(R(1),2 + N)*ca^2*nf
       - 192*theta( - 3 + N)*den(2 + N)*S(R(1,-3),2 + N)*cf*ca*nf
       - 128*theta( - 3 + N)*den(2 + N)*S(R(1,-3),2 + N)*cf^2*nf
       - 64*theta( - 3 + N)*den(2 + N)*S(R(1,-3),2 + N)*ca^2*nf
       - 80*theta( - 3 + N)*den(2 + N)*S(R(1,-2),2 + N)*cf*ca*nf
       + 128*theta( - 3 + N)*den(2 + N)*S(R(1,-2),2 + N)*cf^2*nf
       - 640/3*theta( - 3 + N)*den(2 + N)*S(R(1,-2),2 + N)*ca^2*nf
       + 192*theta( - 3 + N)*den(2 + N)*S(R(1,-2,1),2 + N)*cf*ca*nf
       + 64*theta( - 3 + N)*den(2 + N)*S(R(1,-2,1),2 + N)*ca^2*nf
       + 4096/9*theta( - 3 + N)*den(2 + N)*S(R(1,1),2 + N)*cf*ca*nf
       + 112/9*theta( - 3 + N)*den(2 + N)*S(R(1,1),2 + N)*cf*nf^2
       - 244*theta( - 3 + N)*den(2 + N)*S(R(1,1),2 + N)*cf^2*nf
       - 112/9*theta( - 3 + N)*den(2 + N)*S(R(1,1),2 + N)*ca*nf^2
       - 188*theta( - 3 + N)*den(2 + N)*S(R(1,1),2 + N)*ca^2*nf
       + 192*theta( - 3 + N)*den(2 + N)*S(R(1,1,-2),2 + N)*cf*ca*nf
       - 192*theta( - 3 + N)*den(2 + N)*S(R(1,1,-2),2 + N)*ca^2*nf
       + 416/3*theta( - 3 + N)*den(2 + N)*S(R(1,1,1),2 + N)*cf*ca*nf
       - 16/3*theta( - 3 + N)*den(2 + N)*S(R(1,1,1),2 + N)*cf*nf^2
       - 96*theta( - 3 + N)*den(2 + N)*S(R(1,1,1),2 + N)*cf^2*nf
       + 16/3*theta( - 3 + N)*den(2 + N)*S(R(1,1,1),2 + N)*ca*nf^2
       - 128/3*theta( - 3 + N)*den(2 + N)*S(R(1,1,1),2 + N)*ca^2*nf
       + 128*theta( - 3 + N)*den(2 + N)*S(R(1,1,1,1),2 + N)*cf*ca*nf
       - 64*theta( - 3 + N)*den(2 + N)*S(R(1,1,1,1),2 + N)*cf^2*nf
       - 64*theta( - 3 + N)*den(2 + N)*S(R(1,1,1,1),2 + N)*ca^2*nf
       + 96*theta( - 3 + N)*den(2 + N)*S(R(1,1,2),2 + N)*cf*ca*nf
       + 32*theta( - 3 + N)*den(2 + N)*S(R(1,1,2),2 + N)*cf^2*nf
       - 128*theta( - 3 + N)*den(2 + N)*S(R(1,1,2),2 + N)*ca^2*nf
       + 280/3*theta( - 3 + N)*den(2 + N)*S(R(1,2),2 + N)*cf*ca*nf
       + 80*theta( - 3 + N)*den(2 + N)*S(R(1,2),2 + N)*cf^2*nf
       - 16/3*theta( - 3 + N)*den(2 + N)*S(R(1,2),2 + N)*ca*nf^2
       - 168*theta( - 3 + N)*den(2 + N)*S(R(1,2),2 + N)*ca^2*nf
       - 96*theta( - 3 + N)*den(2 + N)*S(R(1,2,1),2 + N)*cf*ca*nf
       + 160*theta( - 3 + N)*den(2 + N)*S(R(1,2,1),2 + N)*cf^2*nf
       - 64*theta( - 3 + N)*den(2 + N)*S(R(1,2,1),2 + N)*ca^2*nf
       - 32*theta( - 3 + N)*den(2 + N)*S(R(1,3),2 + N)*cf*ca*nf
       - 128*theta( - 3 + N)*den(2 + N)*S(R(1,3),2 + N)*cf^2*nf
       + 32*theta( - 3 + N)*den(2 + N)*S(R(1,3),2 + N)*ca^2*nf
       - 212*theta( - 3 + N)*den(2 + N)*S(R(2),2 + N)*cf*ca*nf
       - 128/9*theta( - 3 + N)*den(2 + N)*S(R(2),2 + N)*cf*nf^2
       + 272*theta( - 3 + N)*den(2 + N)*S(R(2),2 + N)*cf^2*nf
       - 276*theta( - 3 + N)*den(2 + N)*S(R(2),2 + N)*ca^2*nf
       - 96*theta( - 3 + N)*den(2 + N)*S(R(2,-2),2 + N)*cf*ca*nf
       - 64*theta( - 3 + N)*den(2 + N)*S(R(2,-2),2 + N)*cf^2*nf
       + 32*theta( - 3 + N)*den(2 + N)*S(R(2,-2),2 + N)*ca^2*nf
       - 120*theta( - 3 + N)*den(2 + N)*S(R(2,1),2 + N)*cf*ca*nf
       + 176*theta( - 3 + N)*den(2 + N)*S(R(2,1),2 + N)*cf^2*nf
       + 16/3*theta( - 3 + N)*den(2 + N)*S(R(2,1),2 + N)*ca*nf^2
       - 184/3*theta( - 3 + N)*den(2 + N)*S(R(2,1),2 + N)*ca^2*nf
       - 192*theta( - 3 + N)*den(2 + N)*S(R(2,1,1),2 + N)*cf*ca*nf
       + 192*theta( - 3 + N)*den(2 + N)*S(R(2,1,1),2 + N)*cf^2*nf
       - 192*theta( - 3 + N)*den(2 + N)*S(R(2,2),2 + N)*cf^2*nf
       + 64*theta( - 3 + N)*den(2 + N)*S(R(2,2),2 + N)*ca^2*nf
       + 32/3*theta( - 3 + N)*den(2 + N)*S(R(3),2 + N)*cf*nf^2
       - 80*theta( - 3 + N)*den(2 + N)*S(R(3),2 + N)*cf^2*nf
       + 16/3*theta( - 3 + N)*den(2 + N)*S(R(3),2 + N)*ca*nf^2
       - 592/3*theta( - 3 + N)*den(2 + N)*S(R(3),2 + N)*ca^2*nf
       + 192*theta( - 3 + N)*den(2 + N)*S(R(3,1),2 + N)*cf*ca*nf
       - 224*theta( - 3 + N)*den(2 + N)*S(R(3,1),2 + N)*cf^2*nf
       - 96*theta( - 3 + N)*den(2 + N)*S(R(3,1),2 + N)*ca^2*nf
       - 48*theta( - 3 + N)*den(2 + N)*S(R(4),2 + N)*cf*ca*nf
       + 96*theta( - 3 + N)*den(2 + N)*S(R(4),2 + N)*cf^2*nf
       + 80*theta( - 3 + N)*den(2 + N)*S(R(4),2 + N)*ca^2*nf
       + 384*theta( - 3 + N)*den(N)*cf*ca*nf*z3
       - 1429/12*theta( - 3 + N)*den(N)*cf*ca*nf
       + 13025/54*theta( - 3 + N)*den(N)*cf*nf^2
       - 216*theta( - 3 + N)*den(N)*cf^2*nf*z3
       - 963/4*theta( - 3 + N)*den(N)*cf^2*nf
       - 226/27*theta( - 3 + N)*den(N)*ca*nf^2
       - 168*theta( - 3 + N)*den(N)*ca^2*nf*z3
       - 10454/27*theta( - 3 + N)*den(N)*ca^2*nf
       - 192*theta( - 3 + N)*den(N)^2*cf*ca*nf*z3
       + 2696/27*theta( - 3 + N)*den(N)^2*cf*ca*nf
       - 4856/27*theta( - 3 + N)*den(N)^2*cf*nf^2
       + 48*theta( - 3 + N)*den(N)^2*cf^2*nf*z3
       + 170*theta( - 3 + N)*den(N)^2*cf^2*nf
       - 160/27*theta( - 3 + N)*den(N)^2*ca*nf^2
       + 144*theta( - 3 + N)*den(N)^2*ca^2*nf*z3
       - 8696/27*theta( - 3 + N)*den(N)^2*ca^2*nf
       + 1267/9*theta( - 3 + N)*den(N)^3*cf*ca*nf
       + 1370/9*theta( - 3 + N)*den(N)^3*cf*nf^2
       - 89*theta( - 3 + N)*den(N)^3*cf^2*nf
       - 64/9*theta( - 3 + N)*den(N)^3*ca*nf^2
       - 2396/9*theta( - 3 + N)*den(N)^3*ca^2*nf
       + 44/3*theta( - 3 + N)*den(N)^4*cf*ca*nf
       - 152/3*theta( - 3 + N)*den(N)^4*cf*nf^2
       + 12*theta( - 3 + N)*den(N)^4*cf^2*nf
       - 16/3*theta( - 3 + N)*den(N)^4*ca*nf^2
       - 56/3*theta( - 3 + N)*den(N)^4*ca^2*nf
       + 32*theta( - 3 + N)*den(N)^5*cf*ca*nf
       + 32*theta( - 3 + N)*den(N)^5*cf*nf^2
       - 16*theta( - 3 + N)*den(N)^5*cf^2*nf
       - 64*theta( - 3 + N)*den(N)^5*ca^2*nf
       - 96*theta( - 3 + N)*den(N)^4*S(R(1),N)*cf*ca*nf
       + 56*theta( - 3 + N)*den(N)^4*S(R(1),N)*cf^2*nf
       + 12*theta( - 3 + N)*den(N)^4*S(R(1),N)*ca^2*nf
       - 48*theta( - 3 + N)*den(N)^3*S(R(-2),N)*cf*ca*nf
       + 64*theta( - 3 + N)*den(N)^3*S(R(-2),N)*cf^2*nf
       - 72*theta( - 3 + N)*den(N)^3*S(R(-2),N)*ca^2*nf
       - 40*theta( - 3 + N)*den(N)^3*S(R(1),N)*cf*ca*nf
       - 36*theta( - 3 + N)*den(N)^3*S(R(1),N)*cf^2*nf
       - 44*theta( - 3 + N)*den(N)^3*S(R(1),N)*ca^2*nf
       + 64*theta( - 3 + N)*den(N)^3*S(R(1,1),N)*cf*ca*nf
       - 80*theta( - 3 + N)*den(N)^3*S(R(1,1),N)*cf^2*nf
       - 48*theta( - 3 + N)*den(N)^3*S(R(1,1),N)*ca^2*nf
       - 64*theta( - 3 + N)*den(N)^3*S(R(2),N)*cf*ca*nf
       + 64*theta( - 3 + N)*den(N)^3*S(R(2),N)*cf^2*nf
       + 64*theta( - 3 + N)*den(N)^2*S(R(-3),N)*cf*ca*nf
       + 64*theta( - 3 + N)*den(N)^2*S(R(-3),N)*cf^2*nf
       - 24*theta( - 3 + N)*den(N)^2*S(R(-3),N)*ca^2*nf
       + 208*theta( - 3 + N)*den(N)^2*S(R(-2),N)*cf*ca*nf
       - 176*theta( - 3 + N)*den(N)^2*S(R(-2),N)*cf^2*nf
       - 72*theta( - 3 + N)*den(N)^2*S(R(-2),N)*ca^2*nf
       - 96*theta( - 3 + N)*den(N)^2*S(R(-2,1),N)*cf*ca*nf
       - 32*theta( - 3 + N)*den(N)^2*S(R(-2,1),N)*ca^2*nf
       - 688/9*theta( - 3 + N)*den(N)^2*S(R(1),N)*cf*ca*nf
       - 80/9*theta( - 3 + N)*den(N)^2*S(R(1),N)*cf*nf^2
       + 68*theta( - 3 + N)*den(N)^2*S(R(1),N)*cf^2*nf
       + 628/3*theta( - 3 + N)*den(N)^2*S(R(1),N)*ca^2*nf
       - 32*theta( - 3 + N)*den(N)^2*S(R(1,-2),N)*cf*ca*nf
       - 64*theta( - 3 + N)*den(N)^2*S(R(1,-2),N)*cf^2*nf
       - 48*theta( - 3 + N)*den(N)^2*S(R(1,-2),N)*ca^2*nf
       - 44/3*theta( - 3 + N)*den(N)^2*S(R(1,1),N)*cf*ca*nf
       + 8/3*theta( - 3 + N)*den(N)^2*S(R(1,1),N)*cf*nf^2
       + 36*theta( - 3 + N)*den(N)^2*S(R(1,1),N)*cf^2*nf
       - 56*theta( - 3 + N)*den(N)^2*S(R(1,1,1),N)*cf*ca*nf
       + 40*theta( - 3 + N)*den(N)^2*S(R(1,1,1),N)*cf^2*nf
       + 16*theta( - 3 + N)*den(N)^2*S(R(1,1,1),N)*ca^2*nf
       - 32*theta( - 3 + N)*den(N)^2*S(R(1,2),N)*cf^2*nf
       - 32*theta( - 3 + N)*den(N)^2*S(R(1,2),N)*ca^2*nf
       - 32*theta( - 3 + N)*den(N)^2*S(R(2),N)*cf*ca*nf
       - 48*theta( - 3 + N)*den(N)^2*S(R(2),N)*cf^2*nf
       - 16*theta( - 3 + N)*den(N)^2*S(R(2),N)*ca^2*nf
       - 64*theta( - 3 + N)*den(N)^2*S(R(2,1),N)*cf^2*nf
       + 88*theta( - 3 + N)*den(N)^2*S(R(3),N)*cf*ca*nf
       + 16*theta( - 3 + N)*den(N)^2*S(R(3),N)*cf^2*nf
       - 84*theta( - 3 + N)*den(N)^2*S(R(3),N)*ca^2*nf
       + 88*theta( - 3 + N)*den(N)*S(R(-4),N)*cf*ca*nf
       + 16*theta( - 3 + N)*den(N)*S(R(-4),N)*cf^2*nf
       + 24*theta( - 3 + N)*den(N)*S(R(-4),N)*ca^2*nf
       + 40*theta( - 3 + N)*den(N)*S(R(-3),N)*cf*ca*nf
       - 128*theta( - 3 + N)*den(N)*S(R(-3),N)*cf^2*nf
       + 16/3*theta( - 3 + N)*den(N)*S(R(-3),N)*ca*nf^2
       - 256/3*theta( - 3 + N)*den(N)*S(R(-3),N)*ca^2*nf
       - 96*theta( - 3 + N)*den(N)*S(R(-3,1),N)*cf*ca*nf
       - 32*theta( - 3 + N)*den(N)*S(R(-3,1),N)*ca^2*nf
       - 296*theta( - 3 + N)*den(N)*S(R(-2),N)*cf*ca*nf
       + 320*theta( - 3 + N)*den(N)*S(R(-2),N)*cf^2*nf
       - 80/9*theta( - 3 + N)*den(N)*S(R(-2),N)*ca*nf^2
       + 704/9*theta( - 3 + N)*den(N)*S(R(-2),N)*ca^2*nf
       + 48*theta( - 3 + N)*den(N)*S(R(-2,-2),N)*cf*ca*nf
       - 32*theta( - 3 + N)*den(N)*S(R(-2,-2),N)*cf^2*nf
       - 48*theta( - 3 + N)*den(N)*S(R(-2,-2),N)*ca^2*nf
       + 112*theta( - 3 + N)*den(N)*S(R(-2,1),N)*cf*ca*nf
       + 64*theta( - 3 + N)*den(N)*S(R(-2,1),N)*ca^2*nf
       + 32*theta( - 3 + N)*den(N)*S(R(-2,1,1),N)*cf*ca*nf
       - 32*theta( - 3 + N)*den(N)*S(R(-2,1,1),N)*ca^2*nf
       - 32*theta( - 3 + N)*den(N)*S(R(-2,2),N)*cf*ca*nf
       - 48*theta( - 3 + N)*den(N)*S(R(1),N)*cf*ca*nf*z3
       + 3692/27*theta( - 3 + N)*den(N)*S(R(1),N)*cf*ca*nf
       - 224/27*theta( - 3 + N)*den(N)*S(R(1),N)*cf*nf^2
       + 32*theta( - 3 + N)*den(N)*S(R(1),N)*cf^2*nf
       + 152/27*theta( - 3 + N)*den(N)*S(R(1),N)*ca*nf^2
       + 48*theta( - 3 + N)*den(N)*S(R(1),N)*ca^2*nf*z3
       - 8288/27*theta( - 3 + N)*den(N)*S(R(1),N)*ca^2*nf
       - 96*theta( - 3 + N)*den(N)*S(R(1,-3),N)*cf*ca*nf
       - 64*theta( - 3 + N)*den(N)*S(R(1,-3),N)*cf^2*nf
       - 32*theta( - 3 + N)*den(N)*S(R(1,-3),N)*ca^2*nf
       - 144*theta( - 3 + N)*den(N)*S(R(1,-2),N)*cf*ca*nf
       + 128*theta( - 3 + N)*den(N)*S(R(1,-2),N)*cf^2*nf
       + 112*theta( - 3 + N)*den(N)*S(R(1,-2),N)*ca^2*nf
       + 96*theta( - 3 + N)*den(N)*S(R(1,-2,1),N)*cf*ca*nf
       + 32*theta( - 3 + N)*den(N)*S(R(1,-2,1),N)*ca^2*nf
       + 808/9*theta( - 3 + N)*den(N)*S(R(1,1),N)*cf*ca*nf
       + 80/9*theta( - 3 + N)*den(N)*S(R(1,1),N)*cf*nf^2
       - 108*theta( - 3 + N)*den(N)*S(R(1,1),N)*cf^2*nf
       - 80/9*theta( - 3 + N)*den(N)*S(R(1,1),N)*ca*nf^2
       + 164/9*theta( - 3 + N)*den(N)*S(R(1,1),N)*ca^2*nf
       + 96*theta( - 3 + N)*den(N)*S(R(1,1,-2),N)*cf*ca*nf
       - 96*theta( - 3 + N)*den(N)*S(R(1,1,-2),N)*ca^2*nf
       + 56/3*theta( - 3 + N)*den(N)*S(R(1,1,1),N)*cf*ca*nf
       - 8/3*theta( - 3 + N)*den(N)*S(R(1,1,1),N)*cf*nf^2
       + 4*theta( - 3 + N)*den(N)*S(R(1,1,1),N)*cf^2*nf
       + 8/3*theta( - 3 + N)*den(N)*S(R(1,1,1),N)*ca*nf^2
       - 68/3*theta( - 3 + N)*den(N)*S(R(1,1,1),N)*ca^2*nf
       + 64*theta( - 3 + N)*den(N)*S(R(1,1,1,1),N)*cf*ca*nf
       - 32*theta( - 3 + N)*den(N)*S(R(1,1,1,1),N)*cf^2*nf
       - 32*theta( - 3 + N)*den(N)*S(R(1,1,1,1),N)*ca^2*nf
       + 48*theta( - 3 + N)*den(N)*S(R(1,1,2),N)*cf*ca*nf
       + 16*theta( - 3 + N)*den(N)*S(R(1,1,2),N)*cf^2*nf
       - 64*theta( - 3 + N)*den(N)*S(R(1,1,2),N)*ca^2*nf
       + 4*theta( - 3 + N)*den(N)*S(R(1,2),N)*cf*ca*nf
       - 32*theta( - 3 + N)*den(N)*S(R(1,2),N)*cf^2*nf
       - 8/3*theta( - 3 + N)*den(N)*S(R(1,2),N)*ca*nf^2
       + 92/3*theta( - 3 + N)*den(N)*S(R(1,2),N)*ca^2*nf
       - 48*theta( - 3 + N)*den(N)*S(R(1,2,1),N)*cf*ca*nf
       + 80*theta( - 3 + N)*den(N)*S(R(1,2,1),N)*cf^2*nf
       - 32*theta( - 3 + N)*den(N)*S(R(1,2,1),N)*ca^2*nf
       - 16*theta( - 3 + N)*den(N)*S(R(1,3),N)*cf*ca*nf
       - 64*theta( - 3 + N)*den(N)*S(R(1,3),N)*cf^2*nf
       + 16*theta( - 3 + N)*den(N)*S(R(1,3),N)*ca^2*nf
       - 116/9*theta( - 3 + N)*den(N)*S(R(2),N)*cf*ca*nf
       - 40/9*theta( - 3 + N)*den(N)*S(R(2),N)*cf*nf^2
       + 160*theta( - 3 + N)*den(N)*S(R(2),N)*cf^2*nf
       + 92/3*theta( - 3 + N)*den(N)*S(R(2),N)*ca^2*nf
       - 48*theta( - 3 + N)*den(N)*S(R(2,-2),N)*cf*ca*nf
       - 32*theta( - 3 + N)*den(N)*S(R(2,-2),N)*cf^2*nf
       + 16*theta( - 3 + N)*den(N)*S(R(2,-2),N)*ca^2*nf
       - 20*theta( - 3 + N)*den(N)*S(R(2,1),N)*cf*ca*nf
       + 32*theta( - 3 + N)*den(N)*S(R(2,1),N)*cf^2*nf
       + 8/3*theta( - 3 + N)*den(N)*S(R(2,1),N)*ca*nf^2
       - 44/3*theta( - 3 + N)*den(N)*S(R(2,1),N)*ca^2*nf
       - 96*theta( - 3 + N)*den(N)*S(R(2,1,1),N)*cf*ca*nf
       + 96*theta( - 3 + N)*den(N)*S(R(2,1,1),N)*cf^2*nf
       - 96*theta( - 3 + N)*den(N)*S(R(2,2),N)*cf^2*nf
       + 32*theta( - 3 + N)*den(N)*S(R(2,2),N)*ca^2*nf
       - 472/3*theta( - 3 + N)*den(N)*S(R(3),N)*cf*ca*nf
       + 16/3*theta( - 3 + N)*den(N)*S(R(3),N)*cf*nf^2
       + 32*theta( - 3 + N)*den(N)*S(R(3),N)*cf^2*nf
       + 8/3*theta( - 3 + N)*den(N)*S(R(3),N)*ca*nf^2
       + 304/3*theta( - 3 + N)*den(N)*S(R(3),N)*ca^2*nf
       + 96*theta( - 3 + N)*den(N)*S(R(3,1),N)*cf*ca*nf
       - 112*theta( - 3 + N)*den(N)*S(R(3,1),N)*cf^2*nf
       - 48*theta( - 3 + N)*den(N)*S(R(3,1),N)*ca^2*nf
       - 24*theta( - 3 + N)*den(N)*S(R(4),N)*cf*ca*nf
       + 48*theta( - 3 + N)*den(N)*S(R(4),N)*cf^2*nf
       + 40*theta( - 3 + N)*den(N)*S(R(4),N)*ca^2*nf
       - 104/3*delta( - 2 + N)*cf*ca*nf*z3
       + 139/9*delta( - 2 + N)*cf*ca*nf
       - 173/243*delta( - 2 + N)*cf*nf^2
       + 32/3*delta( - 2 + N)*cf^2*nf*z3
       - 2155/243*delta( - 2 + N)*cf^2*nf
       + 1058/243*delta( - 2 + N)*ca*nf^2
       + 24*delta( - 2 + N)*ca^2*nf*z3
       - 3589/162*delta( - 2 + N)*ca^2*nf
      ;


L   ggq2 =
       + 64*theta( - 3 + N)*den( - 1 + N)*cf*ca*nf*z3
       - 1934/9*theta( - 3 + N)*den( - 1 + N)*cf*ca*nf
       - 138305/81*theta( - 3 + N)*den( - 1 + N)*cf*ca^2
       + 16/9*theta( - 3 + N)*den( - 1 + N)*cf*nf^2
       - 163*theta( - 3 + N)*den( - 1 + N)*cf^2*ca
       - 64*theta( - 3 + N)*den( - 1 + N)*cf^2*nf*z3
       + 3250/9*theta( - 3 + N)*den( - 1 + N)*cf^2*nf
       + 94*theta( - 3 + N)*den( - 1 + N)*cf^3
       + 1208/27*theta( - 3 + N)*den( - 1 + N)^2*cf*ca*nf
       + 6320/27*theta( - 3 + N)*den( - 1 + N)^2*cf*ca^2
       - 1520/27*theta( - 3 + N)*den( - 1 + N)^2*cf^2*nf
       - 128*theta( - 3 + N)*den( - 1 + N)^3*S(R(1,1), - 1 + N)*cf*ca^2
       + 128*theta( - 3 + N)*den( - 1 + N)^3*S(R(2), - 1 + N)*cf*ca^2
       + 224*theta( - 3 + N)*den( - 1 + N)^2*S(R(-3), - 1 + N)*cf*ca^2
       + 32/3*theta( - 3 + N)*den( - 1 + N)^2*S(R(-2), - 1 + N)*cf*ca*nf
       + 176/3*theta( - 3 + N)*den( - 1 + N)^2*S(R(-2), - 1 + N)*cf*ca^2
       - 64/3*theta( - 3 + N)*den( - 1 + N)^2*S(R(-2), - 1 + N)*cf^2*nf
       - 128*theta( - 3 + N)*den( - 1 + N)^2*S(R(-2,1), - 1 + N)*cf*ca^2
       - 320/9*theta( - 3 + N)*den( - 1 + N)^2*S(R(1), - 1 + N)*cf*ca*nf
       + 128*theta( - 3 + N)*den( - 1 + N)^2*S(R(1), - 1 + N)*cf^2*ca
       - 64*theta( - 3 + N)*den( - 1 + N)^2*S(R(1,-2), - 1 + N)*cf*ca^2
       + 80/3*theta( - 3 + N)*den( - 1 + N)^2*S(R(1,1), - 1 + N)*cf*ca*nf
       - 544/3*theta( - 3 + N)*den( - 1 + N)^2*S(R(1,1), - 1 + N)*cf*ca^2
       + 144*theta( - 3 + N)*den( - 1 + N)^2*S(R(1,1), - 1 + N)*cf^2*ca
       + 64*theta( - 3 + N)*den( - 1 + N)^2*S(R(1,1,1), - 1 + N)*cf*ca^2
       - 64*theta( - 3 + N)*den( - 1 + N)^2*S(R(1,1,1), - 1 + N)*cf^2*ca
       - 96*theta( - 3 + N)*den( - 1 + N)^2*S(R(1,2), - 1 + N)*cf*ca^2
       - 32*theta( - 3 + N)*den( - 1 + N)^2*S(R(1,2), - 1 + N)*cf^2*ca
       - 32/3*theta( - 3 + N)*den( - 1 + N)^2*S(R(2), - 1 + N)*cf*ca*nf
       + 32/3*theta( - 3 + N)*den( - 1 + N)^2*S(R(2), - 1 + N)*cf*ca^2
       - 96*theta( - 3 + N)*den( - 1 + N)^2*S(R(2), - 1 + N)*cf^2*ca
       - 96*theta( - 3 + N)*den( - 1 + N)^2*S(R(2,1), - 1 + N)*cf*ca^2
       - 32*theta( - 3 + N)*den( - 1 + N)^2*S(R(2,1), - 1 + N)*cf^2*ca
       + 96*theta( - 3 + N)*den( - 1 + N)^2*S(R(3), - 1 + N)*cf*ca^2
       + 64*theta( - 3 + N)*den( - 1 + N)^2*S(R(3), - 1 + N)*cf^2*ca
       + 176*theta( - 3 + N)*den( - 1 + N)*S(R(-4), - 1 + N)*cf*ca^2
       + 48*theta( - 3 + N)*den( - 1 + N)*S(R(-4), - 1 + N)*cf^2*ca
       + 32*theta( - 3 + N)*den( - 1 + N)*S(R(-4), - 1 + N)*cf^3
       - 64/3*theta( - 3 + N)*den( - 1 + N)*S(R(-3), - 1 + N)*cf*ca*nf
       - 784/3*theta( - 3 + N)*den( - 1 + N)*S(R(-3), - 1 + N)*cf*ca^2
       + 48*theta( - 3 + N)*den( - 1 + N)*S(R(-3), - 1 + N)*cf^2*ca
       - 192*theta( - 3 + N)*den( - 1 + N)*S(R(-3), - 1 + N)*cf^3
       - 256*theta( - 3 + N)*den( - 1 + N)*S(R(-3,1), - 1 + N)*cf*ca^2
       - 656/9*theta( - 3 + N)*den( - 1 + N)*S(R(-2), - 1 + N)*cf*ca*nf
       - 872/3*theta( - 3 + N)*den( - 1 + N)*S(R(-2), - 1 + N)*cf*ca^2
       - 32*theta( - 3 + N)*den( - 1 + N)*S(R(-2), - 1 + N)*cf^2*ca
       + 496/9*theta( - 3 + N)*den( - 1 + N)*S(R(-2), - 1 + N)*cf^2*nf
       + 112*theta( - 3 + N)*den( - 1 + N)*S(R(-2), - 1 + N)*cf^3
       - 32*theta( - 3 + N)*den( - 1 + N)*S(R(-2,-2), - 1 + N)*cf*ca^2
       + 160*theta( - 3 + N)*den( - 1 + N)*S(R(-2,-2), - 1 + N)*cf^2*ca
       - 192*theta( - 3 + N)*den( - 1 + N)*S(R(-2,-2), - 1 + N)*cf^3
       + 64/3*theta( - 3 + N)*den( - 1 + N)*S(R(-2,1), - 1 + N)*cf*ca*nf
       + 48*theta( - 3 + N)*den( - 1 + N)*S(R(-2,1), - 1 + N)*cf*ca^2
       + 96*theta( - 3 + N)*den( - 1 + N)*S(R(-2,1), - 1 + N)*cf^2*ca
       + 64*theta( - 3 + N)*den( - 1 + N)*S(R(-2,1,1), - 1 + N)*cf*ca^2
       - 64*theta( - 3 + N)*den( - 1 + N)*S(R(-2,1,1), - 1 + N)*cf^2*ca
       - 64*theta( - 3 + N)*den( - 1 + N)*S(R(-2,2), - 1 + N)*cf*ca^2
       - 2008/27*theta( - 3 + N)*den( - 1 + N)*S(R(1), - 1 + N)*cf*ca*nf
       - 96*theta( - 3 + N)*den( - 1 + N)*S(R(1), - 1 + N)*cf*ca^2*z3
       + 13516/27*theta( - 3 + N)*den( - 1 + N)*S(R(1), - 1 + N)*cf*ca^2
       + 80/9*theta( - 3 + N)*den( - 1 + N)*S(R(1), - 1 + N)*cf*nf^2
       + 288*theta( - 3 + N)*den( - 1 + N)*S(R(1), - 1 + N)*cf^2*ca*z3
       - 13006/27*theta( - 3 + N)*den( - 1 + N)*S(R(1), - 1 + N)*cf^2*ca
       + 56/27*theta( - 3 + N)*den( - 1 + N)*S(R(1), - 1 + N)*cf^2*nf
       - 192*theta( - 3 + N)*den( - 1 + N)*S(R(1), - 1 + N)*cf^3*z3
       + 94*theta( - 3 + N)*den( - 1 + N)*S(R(1), - 1 + N)*cf^3
       - 384*theta( - 3 + N)*den( - 1 + N)*S(R(1,-3), - 1 + N)*cf*ca^2
       + 128*theta( - 3 + N)*den( - 1 + N)*S(R(1,-3), - 1 + N)*cf^2*ca
       - 128*theta( - 3 + N)*den( - 1 + N)*S(R(1,-3), - 1 + N)*cf^3
       + 128/3*theta( - 3 + N)*den( - 1 + N)*S(R(1,-2), - 1 + N)*cf*ca*nf
       - 304*theta( - 3 + N)*den( - 1 + N)*S(R(1,-2), - 1 + N)*cf*ca^2
       - 96*theta( - 3 + N)*den( - 1 + N)*S(R(1,-2), - 1 + N)*cf^2*ca
       + 192*theta( - 3 + N)*den( - 1 + N)*S(R(1,-2), - 1 + N)*cf^3
       + 320*theta( - 3 + N)*den( - 1 + N)*S(R(1,-2,1), - 1 + N)*cf*ca^2
       - 64*theta( - 3 + N)*den( - 1 + N)*S(R(1,-2,1), - 1 + N)*cf^2*ca
       + 104*theta( - 3 + N)*den( - 1 + N)*S(R(1,1), - 1 + N)*cf*ca*nf
       - 260/3*theta( - 3 + N)*den( - 1 + N)*S(R(1,1), - 1 + N)*cf*ca^2
       - 16/3*theta( - 3 + N)*den( - 1 + N)*S(R(1,1), - 1 + N)*cf*nf^2
       - 64/9*theta( - 3 + N)*den( - 1 + N)*S(R(1,1), - 1 + N)*cf^2*ca
       - 664/9*theta( - 3 + N)*den( - 1 + N)*S(R(1,1), - 1 + N)*cf^2*nf
       + 92*theta( - 3 + N)*den( - 1 + N)*S(R(1,1), - 1 + N)*cf^3
       + 192*theta( - 3 + N)*den( - 1 + N)*S(R(1,1,-2), - 1 + N)*cf*ca^2
       - 192*theta( - 3 + N)*den( - 1 + N)*S(R(1,1,-2), - 1 + N)*cf^2*ca
       - 80/3*theta( - 3 + N)*den( - 1 + N)*S(R(1,1,1), - 1 + N)*cf*ca*nf
       + 688/3*theta( - 3 + N)*den( - 1 + N)*S(R(1,1,1), - 1 + N)*cf*ca^2
       - 1120/3*theta( - 3 + N)*den( - 1 + N)*S(R(1,1,1), - 1 + N)*cf^2*ca
       + 80/3*theta( - 3 + N)*den( - 1 + N)*S(R(1,1,1), - 1 + N)*cf^2*nf
       + 144*theta( - 3 + N)*den( - 1 + N)*S(R(1,1,1), - 1 + N)*cf^3
       - 64*theta( - 3 + N)*den( - 1 + N)*S(R(1,1,1,1), - 1 + N)*cf*ca^2
       + 128*theta( - 3 + N)*den( - 1 + N)*S(R(1,1,1,1), - 1 + N)*cf^2*ca
       - 64*theta( - 3 + N)*den( - 1 + N)*S(R(1,1,1,1), - 1 + N)*cf^3
       + 128*theta( - 3 + N)*den( - 1 + N)*S(R(1,1,2), - 1 + N)*cf*ca^2
       - 96*theta( - 3 + N)*den( - 1 + N)*S(R(1,1,2), - 1 + N)*cf^2*ca
       - 32*theta( - 3 + N)*den( - 1 + N)*S(R(1,1,2), - 1 + N)*cf^3
       + 80/3*theta( - 3 + N)*den( - 1 + N)*S(R(1,2), - 1 + N)*cf*ca*nf
       - 440/3*theta( - 3 + N)*den( - 1 + N)*S(R(1,2), - 1 + N)*cf*ca^2
       + 8/3*theta( - 3 + N)*den( - 1 + N)*S(R(1,2), - 1 + N)*cf^2*ca
       + 64/3*theta( - 3 + N)*den( - 1 + N)*S(R(1,2), - 1 + N)*cf^2*nf
       + 96*theta( - 3 + N)*den( - 1 + N)*S(R(1,2), - 1 + N)*cf^3
       + 128*theta( - 3 + N)*den( - 1 + N)*S(R(1,2,1), - 1 + N)*cf*ca^2
       - 32*theta( - 3 + N)*den( - 1 + N)*S(R(1,2,1), - 1 + N)*cf^2*ca
       - 96*theta( - 3 + N)*den( - 1 + N)*S(R(1,2,1), - 1 + N)*cf^3
       - 64*theta( - 3 + N)*den( - 1 + N)*S(R(1,3), - 1 + N)*cf*ca^2
       - 160*theta( - 3 + N)*den( - 1 + N)*S(R(1,3), - 1 + N)*cf^2*ca
       + 96*theta( - 3 + N)*den( - 1 + N)*S(R(1,3), - 1 + N)*cf^3
       - 320/9*theta( - 3 + N)*den( - 1 + N)*S(R(2), - 1 + N)*cf*ca*nf
       - 284/3*theta( - 3 + N)*den( - 1 + N)*S(R(2), - 1 + N)*cf*ca^2
       + 764/3*theta( - 3 + N)*den( - 1 + N)*S(R(2), - 1 + N)*cf^2*ca
       - 32/3*theta( - 3 + N)*den( - 1 + N)*S(R(2), - 1 + N)*cf^2*nf
       - 56*theta( - 3 + N)*den( - 1 + N)*S(R(2), - 1 + N)*cf^3
       - 160*theta( - 3 + N)*den( - 1 + N)*S(R(2,-2), - 1 + N)*cf*ca^2
       + 96*theta( - 3 + N)*den( - 1 + N)*S(R(2,-2), - 1 + N)*cf^2*ca
       - 64*theta( - 3 + N)*den( - 1 + N)*S(R(2,-2), - 1 + N)*cf^3
       + 80/3*theta( - 3 + N)*den( - 1 + N)*S(R(2,1), - 1 + N)*cf*ca*nf
       - 440/3*theta( - 3 + N)*den( - 1 + N)*S(R(2,1), - 1 + N)*cf*ca^2
       + 328/3*theta( - 3 + N)*den( - 1 + N)*S(R(2,1), - 1 + N)*cf^2*ca
       + 32/3*theta( - 3 + N)*den( - 1 + N)*S(R(2,1), - 1 + N)*cf^2*nf
       + 128*theta( - 3 + N)*den( - 1 + N)*S(R(2,1,1), - 1 + N)*cf*ca^2
       - 64*theta( - 3 + N)*den( - 1 + N)*S(R(2,1,1), - 1 + N)*cf^2*ca
       - 64*theta( - 3 + N)*den( - 1 + N)*S(R(2,1,1), - 1 + N)*cf^3
       - 192*theta( - 3 + N)*den( - 1 + N)*S(R(2,2), - 1 + N)*cf*ca^2
       + 64*theta( - 3 + N)*den( - 1 + N)*S(R(2,2), - 1 + N)*cf^3
       + 32/3*theta( - 3 + N)*den( - 1 + N)*S(R(3), - 1 + N)*cf*ca*nf
       - 176*theta( - 3 + N)*den( - 1 + N)*S(R(3), - 1 + N)*cf*ca^2
       - 128*theta( - 3 + N)*den( - 1 + N)*S(R(3), - 1 + N)*cf^2*ca
       - 16*theta( - 3 + N)*den( - 1 + N)*S(R(3), - 1 + N)*cf^2*nf
       + 48*theta( - 3 + N)*den( - 1 + N)*S(R(3), - 1 + N)*cf^3
       - 128*theta( - 3 + N)*den( - 1 + N)*S(R(3,1), - 1 + N)*cf*ca^2
       + 48*theta( - 3 + N)*den( - 1 + N)*S(R(4), - 1 + N)*cf*ca^2
       + 80*theta( - 3 + N)*den( - 1 + N)*S(R(4), - 1 + N)*cf^2*ca
       + 32*theta( - 3 + N)*den(1 + N)*cf*ca*nf*z3
       - 148/3*theta( - 3 + N)*den(1 + N)*cf*ca*nf
       - 120*theta( - 3 + N)*den(1 + N)*cf*ca^2*z3
       - 1789/3*theta( - 3 + N)*den(1 + N)*cf*ca^2
       - 32/9*theta( - 3 + N)*den(1 + N)*cf*nf^2
       + 360*theta( - 3 + N)*den(1 + N)*cf^2*ca*z3
       - 3589/36*theta( - 3 + N)*den(1 + N)*cf^2*ca
       - 32*theta( - 3 + N)*den(1 + N)*cf^2*nf*z3
       - 3301/54*theta( - 3 + N)*den(1 + N)*cf^2*nf
       - 240*theta( - 3 + N)*den(1 + N)*cf^3*z3
       + 363/4*theta( - 3 + N)*den(1 + N)*cf^3
       + 1688/27*theta( - 3 + N)*den(1 + N)^2*cf*ca*nf
       + 3202/27*theta( - 3 + N)*den(1 + N)^2*cf*ca^2
       + 7061/27*theta( - 3 + N)*den(1 + N)^2*cf^2*ca
       - 3134/27*theta( - 3 + N)*den(1 + N)^2*cf^2*nf
       - 245*theta( - 3 + N)*den(1 + N)^2*cf^3
       + 668/9*theta( - 3 + N)*den(1 + N)^3*cf*ca*nf
       - 392/9*theta( - 3 + N)*den(1 + N)^3*cf*ca^2
       - 4631/9*theta( - 3 + N)*den(1 + N)^3*cf^2*ca
       - 1306/9*theta( - 3 + N)*den(1 + N)^3*cf^2*nf
       + 555*theta( - 3 + N)*den(1 + N)^3*cf^3
       - 224*theta( - 3 + N)*den(1 + N)^4*cf*ca^2
       + 608/3*theta( - 3 + N)*den(1 + N)^4*cf^2*ca
       - 32/3*theta( - 3 + N)*den(1 + N)^4*cf^2*nf
       - 132*theta( - 3 + N)*den(1 + N)^4*cf^3
       - 120*theta( - 3 + N)*den(1 + N)^5*cf*ca^2
       - 64*theta( - 3 + N)*den(1 + N)^5*cf^2*ca
       + 32*theta( - 3 + N)*den(1 + N)^5*cf^2*nf
       + 32*theta( - 3 + N)*den(1 + N)^5*cf^3
       + 100*theta( - 3 + N)*den(1 + N)^4*S(R(1),1 + N)*cf*ca^2
       + 32*theta( - 3 + N)*den(1 + N)^4*S(R(1),1 + N)*cf^2*ca
       + 24*theta( - 3 + N)*den(1 + N)^4*S(R(1),1 + N)*cf^3
       + 8*theta( - 3 + N)*den(1 + N)^3*S(R(-2),1 + N)*cf*ca^2
       + 16*theta( - 3 + N)*den(1 + N)^3*S(R(-2),1 + N)*cf^2*ca
       - 32/3*theta( - 3 + N)*den(1 + N)^3*S(R(1),1 + N)*cf*ca*nf
       + 980/3*theta( - 3 + N)*den(1 + N)^3*S(R(1),1 + N)*cf*ca^2
       - 392/3*theta( - 3 + N)*den(1 + N)^3*S(R(1),1 + N)*cf^2*ca
       - 16/3*theta( - 3 + N)*den(1 + N)^3*S(R(1),1 + N)*cf^2*nf
       - 44*theta( - 3 + N)*den(1 + N)^3*S(R(1),1 + N)*cf^3
       - 96*theta( - 3 + N)*den(1 + N)^3*S(R(1,1),1 + N)*cf*ca^2
       + 8*theta( - 3 + N)*den(1 + N)^3*S(R(1,1),1 + N)*cf^2*ca
       + 24*theta( - 3 + N)*den(1 + N)^3*S(R(1,1),1 + N)*cf^3
       + 128*theta( - 3 + N)*den(1 + N)^3*S(R(2),1 + N)*cf*ca^2
       + 32*theta( - 3 + N)*den(1 + N)^3*S(R(2),1 + N)*cf^2*ca
       + 152*theta( - 3 + N)*den(1 + N)^2*S(R(-3),1 + N)*cf*ca^2
       + 32*theta( - 3 + N)*den(1 + N)^2*S(R(-3),1 + N)*cf^3
       + 16*theta( - 3 + N)*den(1 + N)^2*S(R(-2),1 + N)*cf*ca*nf
       - 16*theta( - 3 + N)*den(1 + N)^2*S(R(-2),1 + N)*cf*ca^2
       + 16*theta( - 3 + N)*den(1 + N)^2*S(R(-2),1 + N)*cf^2*ca
       - 32*theta( - 3 + N)*den(1 + N)^2*S(R(-2),1 + N)*cf^2*nf
       - 80*theta( - 3 + N)*den(1 + N)^2*S(R(-2),1 + N)*cf^3
       - 64*theta( - 3 + N)*den(1 + N)^2*S(R(-2,1),1 + N)*cf*ca^2
       - 236/9*theta( - 3 + N)*den(1 + N)^2*S(R(1),1 + N)*cf*ca*nf
       + 68/9*theta( - 3 + N)*den(1 + N)^2*S(R(1),1 + N)*cf*ca^2
       - 944/9*theta( - 3 + N)*den(1 + N)^2*S(R(1),1 + N)*cf^2*ca
       + 128/9*theta( - 3 + N)*den(1 + N)^2*S(R(1),1 + N)*cf^2*nf
       + 88*theta( - 3 + N)*den(1 + N)^2*S(R(1),1 + N)*cf^3
       + 16*theta( - 3 + N)*den(1 + N)^2*S(R(1,-2),1 + N)*cf*ca^2
       + 8*theta( - 3 + N)*den(1 + N)^2*S(R(1,1),1 + N)*cf*ca*nf
       - 132*theta( - 3 + N)*den(1 + N)^2*S(R(1,1),1 + N)*cf*ca^2
       + 448/3*theta( - 3 + N)*den(1 + N)^2*S(R(1,1),1 + N)*cf^2*ca
       + 8/3*theta( - 3 + N)*den(1 + N)^2*S(R(1,1),1 + N)*cf^2*nf
       - 52*theta( - 3 + N)*den(1 + N)^2*S(R(1,1),1 + N)*cf^3
       + 16*theta( - 3 + N)*den(1 + N)^2*S(R(1,1,1),1 + N)*cf*ca^2
       - 8*theta( - 3 + N)*den(1 + N)^2*S(R(1,1,1),1 + N)*cf^2*ca
       - 8*theta( - 3 + N)*den(1 + N)^2*S(R(1,1,1),1 + N)*cf^3
       - 48*theta( - 3 + N)*den(1 + N)^2*S(R(1,2),1 + N)*cf*ca^2
       - 16*theta( - 3 + N)*den(1 + N)^2*S(R(1,2),1 + N)*cf^2*ca
       - 16/3*theta( - 3 + N)*den(1 + N)^2*S(R(2),1 + N)*cf*ca*nf
       + 592/3*theta( - 3 + N)*den(1 + N)^2*S(R(2),1 + N)*cf*ca^2
       - 224/3*theta( - 3 + N)*den(1 + N)^2*S(R(2),1 + N)*cf^2*ca
       - 16/3*theta( - 3 + N)*den(1 + N)^2*S(R(2),1 + N)*cf^2*nf
       - 48*theta( - 3 + N)*den(1 + N)^2*S(R(2),1 + N)*cf^3
       - 48*theta( - 3 + N)*den(1 + N)^2*S(R(2,1),1 + N)*cf*ca^2
       - 32*theta( - 3 + N)*den(1 + N)^2*S(R(2,1),1 + N)*cf^2*ca
       + 16*theta( - 3 + N)*den(1 + N)^2*S(R(2,1),1 + N)*cf^3
       + 84*theta( - 3 + N)*den(1 + N)^2*S(R(3),1 + N)*cf*ca^2
       + 64*theta( - 3 + N)*den(1 + N)^2*S(R(3),1 + N)*cf^2*ca
       - 8*theta( - 3 + N)*den(1 + N)^2*S(R(3),1 + N)*cf^3
       + 88*theta( - 3 + N)*den(1 + N)*S(R(-4),1 + N)*cf*ca^2
       + 24*theta( - 3 + N)*den(1 + N)*S(R(-4),1 + N)*cf^2*ca
       + 16*theta( - 3 + N)*den(1 + N)*S(R(-4),1 + N)*cf^3
       - 32/3*theta( - 3 + N)*den(1 + N)*S(R(-3),1 + N)*cf*ca*nf
       - 232/3*theta( - 3 + N)*den(1 + N)*S(R(-3),1 + N)*cf*ca^2
       + 144*theta( - 3 + N)*den(1 + N)*S(R(-3),1 + N)*cf^2*ca
       - 224*theta( - 3 + N)*den(1 + N)*S(R(-3),1 + N)*cf^3
       - 128*theta( - 3 + N)*den(1 + N)*S(R(-3,1),1 + N)*cf*ca^2
       + 8*theta( - 3 + N)*den(1 + N)*S(R(-2),1 + N)*cf*ca*nf
       + 212/3*theta( - 3 + N)*den(1 + N)*S(R(-2),1 + N)*cf*ca^2
       - 700*theta( - 3 + N)*den(1 + N)*S(R(-2),1 + N)*cf^2*ca
       - 48*theta( - 3 + N)*den(1 + N)*S(R(-2),1 + N)*cf^2*nf
       + 608*theta( - 3 + N)*den(1 + N)*S(R(-2),1 + N)*cf^3
       - 16*theta( - 3 + N)*den(1 + N)*S(R(-2,-2),1 + N)*cf*ca^2
       + 80*theta( - 3 + N)*den(1 + N)*S(R(-2,-2),1 + N)*cf^2*ca
       - 96*theta( - 3 + N)*den(1 + N)*S(R(-2,-2),1 + N)*cf^3
       + 32/3*theta( - 3 + N)*den(1 + N)*S(R(-2,1),1 + N)*cf*ca*nf
       + 304/3*theta( - 3 + N)*den(1 + N)*S(R(-2,1),1 + N)*cf*ca^2
       + 64*theta( - 3 + N)*den(1 + N)*S(R(-2,1),1 + N)*cf^2*ca
       + 32*theta( - 3 + N)*den(1 + N)*S(R(-2,1,1),1 + N)*cf*ca^2
       - 32*theta( - 3 + N)*den(1 + N)*S(R(-2,1,1),1 + N)*cf^2*ca
       - 32*theta( - 3 + N)*den(1 + N)*S(R(-2,2),1 + N)*cf*ca^2
       - 1720/27*theta( - 3 + N)*den(1 + N)*S(R(1),1 + N)*cf*ca*nf
       - 48*theta( - 3 + N)*den(1 + N)*S(R(1),1 + N)*cf*ca^2*z3
       + 766/27*theta( - 3 + N)*den(1 + N)*S(R(1),1 + N)*cf*ca^2
       + 64/9*theta( - 3 + N)*den(1 + N)*S(R(1),1 + N)*cf*nf^2
       + 144*theta( - 3 + N)*den(1 + N)*S(R(1),1 + N)*cf^2*ca*z3
       - 10936/27*theta( - 3 + N)*den(1 + N)*S(R(1),1 + N)*cf^2*ca
       + 1360/27*theta( - 3 + N)*den(1 + N)*S(R(1),1 + N)*cf^2*nf
       - 96*theta( - 3 + N)*den(1 + N)*S(R(1),1 + N)*cf^3*z3
       + 258*theta( - 3 + N)*den(1 + N)*S(R(1),1 + N)*cf^3
       - 192*theta( - 3 + N)*den(1 + N)*S(R(1,-3),1 + N)*cf*ca^2
       + 64*theta( - 3 + N)*den(1 + N)*S(R(1,-3),1 + N)*cf^2*ca
       - 64*theta( - 3 + N)*den(1 + N)*S(R(1,-3),1 + N)*cf^3
       + 64/3*theta( - 3 + N)*den(1 + N)*S(R(1,-2),1 + N)*cf*ca*nf
       + 176/3*theta( - 3 + N)*den(1 + N)*S(R(1,-2),1 + N)*cf*ca^2
       - 304*theta( - 3 + N)*den(1 + N)*S(R(1,-2),1 + N)*cf^2*ca
       + 320*theta( - 3 + N)*den(1 + N)*S(R(1,-2),1 + N)*cf^3
       + 160*theta( - 3 + N)*den(1 + N)*S(R(1,-2,1),1 + N)*cf*ca^2
       - 32*theta( - 3 + N)*den(1 + N)*S(R(1,-2,1),1 + N)*cf^2*ca
       + 488/9*theta( - 3 + N)*den(1 + N)*S(R(1,1),1 + N)*cf*ca*nf
       - 914/9*theta( - 3 + N)*den(1 + N)*S(R(1,1),1 + N)*cf*ca^2
       - 8/3*theta( - 3 + N)*den(1 + N)*S(R(1,1),1 + N)*cf*nf^2
       + 1448/9*theta( - 3 + N)*den(1 + N)*S(R(1,1),1 + N)*cf^2*ca
       - 512/9*theta( - 3 + N)*den(1 + N)*S(R(1,1),1 + N)*cf^2*nf
       - 54*theta( - 3 + N)*den(1 + N)*S(R(1,1),1 + N)*cf^3
       + 96*theta( - 3 + N)*den(1 + N)*S(R(1,1,-2),1 + N)*cf*ca^2
       - 96*theta( - 3 + N)*den(1 + N)*S(R(1,1,-2),1 + N)*cf^2*ca
       - 40/3*theta( - 3 + N)*den(1 + N)*S(R(1,1,1),1 + N)*cf*ca*nf
       + 340/3*theta( - 3 + N)*den(1 + N)*S(R(1,1,1),1 + N)*cf*ca^2
       - 712/3*theta( - 3 + N)*den(1 + N)*S(R(1,1,1),1 + N)*cf^2*ca
       + 40/3*theta( - 3 + N)*den(1 + N)*S(R(1,1,1),1 + N)*cf^2*nf
       + 124*theta( - 3 + N)*den(1 + N)*S(R(1,1,1),1 + N)*cf^3
       - 32*theta( - 3 + N)*den(1 + N)*S(R(1,1,1,1),1 + N)*cf*ca^2
       + 64*theta( - 3 + N)*den(1 + N)*S(R(1,1,1,1),1 + N)*cf^2*ca
       - 32*theta( - 3 + N)*den(1 + N)*S(R(1,1,1,1),1 + N)*cf^3
       + 64*theta( - 3 + N)*den(1 + N)*S(R(1,1,2),1 + N)*cf*ca^2
       - 48*theta( - 3 + N)*den(1 + N)*S(R(1,1,2),1 + N)*cf^2*ca
       - 16*theta( - 3 + N)*den(1 + N)*S(R(1,1,2),1 + N)*cf^3
       + 40/3*theta( - 3 + N)*den(1 + N)*S(R(1,2),1 + N)*cf*ca*nf
       - 412/3*theta( - 3 + N)*den(1 + N)*S(R(1,2),1 + N)*cf*ca^2
       + 148/3*theta( - 3 + N)*den(1 + N)*S(R(1,2),1 + N)*cf^2*ca
       + 32/3*theta( - 3 + N)*den(1 + N)*S(R(1,2),1 + N)*cf^2*nf
       + 64*theta( - 3 + N)*den(1 + N)*S(R(1,2),1 + N)*cf^3
       + 64*theta( - 3 + N)*den(1 + N)*S(R(1,2,1),1 + N)*cf*ca^2
       - 16*theta( - 3 + N)*den(1 + N)*S(R(1,2,1),1 + N)*cf^2*ca
       - 48*theta( - 3 + N)*den(1 + N)*S(R(1,2,1),1 + N)*cf^3
       - 32*theta( - 3 + N)*den(1 + N)*S(R(1,3),1 + N)*cf*ca^2
       - 80*theta( - 3 + N)*den(1 + N)*S(R(1,3),1 + N)*cf^2*ca
       + 48*theta( - 3 + N)*den(1 + N)*S(R(1,3),1 + N)*cf^3
       - 280/9*theta( - 3 + N)*den(1 + N)*S(R(2),1 + N)*cf*ca*nf
       + 400/9*theta( - 3 + N)*den(1 + N)*S(R(2),1 + N)*cf*ca^2
       + 80/3*theta( - 3 + N)*den(1 + N)*S(R(2),1 + N)*cf^2*ca
       - 8/3*theta( - 3 + N)*den(1 + N)*S(R(2),1 + N)*cf^2*nf
       - 24*theta( - 3 + N)*den(1 + N)*S(R(2),1 + N)*cf^3
       - 80*theta( - 3 + N)*den(1 + N)*S(R(2,-2),1 + N)*cf*ca^2
       + 48*theta( - 3 + N)*den(1 + N)*S(R(2,-2),1 + N)*cf^2*ca
       - 32*theta( - 3 + N)*den(1 + N)*S(R(2,-2),1 + N)*cf^3
       + 40/3*theta( - 3 + N)*den(1 + N)*S(R(2,1),1 + N)*cf*ca*nf
       - 412/3*theta( - 3 + N)*den(1 + N)*S(R(2,1),1 + N)*cf*ca^2
       + 332/3*theta( - 3 + N)*den(1 + N)*S(R(2,1),1 + N)*cf^2*ca
       + 16/3*theta( - 3 + N)*den(1 + N)*S(R(2,1),1 + N)*cf^2*nf
       + 8*theta( - 3 + N)*den(1 + N)*S(R(2,1),1 + N)*cf^3
       + 64*theta( - 3 + N)*den(1 + N)*S(R(2,1,1),1 + N)*cf*ca^2
       - 32*theta( - 3 + N)*den(1 + N)*S(R(2,1,1),1 + N)*cf^2*ca
       - 32*theta( - 3 + N)*den(1 + N)*S(R(2,1,1),1 + N)*cf^3
       - 96*theta( - 3 + N)*den(1 + N)*S(R(2,2),1 + N)*cf*ca^2
       + 32*theta( - 3 + N)*den(1 + N)*S(R(2,2),1 + N)*cf^3
       + 16/3*theta( - 3 + N)*den(1 + N)*S(R(3),1 + N)*cf*ca*nf
       + 332/3*theta( - 3 + N)*den(1 + N)*S(R(3),1 + N)*cf*ca^2
       - 232*theta( - 3 + N)*den(1 + N)*S(R(3),1 + N)*cf^2*ca
       - 8*theta( - 3 + N)*den(1 + N)*S(R(3),1 + N)*cf^2*nf
       + 108*theta( - 3 + N)*den(1 + N)*S(R(3),1 + N)*cf^3
       - 64*theta( - 3 + N)*den(1 + N)*S(R(3,1),1 + N)*cf*ca^2
       + 24*theta( - 3 + N)*den(1 + N)*S(R(4),1 + N)*cf*ca^2
       + 40*theta( - 3 + N)*den(1 + N)*S(R(4),1 + N)*cf^2*ca
       + 1048/9*theta( - 3 + N)*den(2 + N)*cf*ca*nf
       + 33680/81*theta( - 3 + N)*den(2 + N)*cf*ca^2
       - 56*theta( - 3 + N)*den(2 + N)*cf^2*ca
       + 224/9*theta( - 3 + N)*den(2 + N)*cf^2*nf
       + 2000/27*theta( - 3 + N)*den(2 + N)^2*cf*ca*nf
       + 9344/27*theta( - 3 + N)*den(2 + N)^2*cf*ca^2
       + 2680/27*theta( - 3 + N)*den(2 + N)^2*cf^2*ca
       - 352/27*theta( - 3 + N)*den(2 + N)^2*cf^2*nf
       + 32/9*theta( - 3 + N)*den(2 + N)^3*cf*ca*nf
       + 616/9*theta( - 3 + N)*den(2 + N)^3*cf*ca^2
       + 448/9*theta( - 3 + N)*den(2 + N)^3*cf^2*ca
       - 64/9*theta( - 3 + N)*den(2 + N)^3*cf^2*nf
       - 224/3*theta( - 3 + N)*den(2 + N)^4*cf*ca^2
       - 128/3*theta( - 3 + N)*den(2 + N)^4*cf^2*ca
       + 96*theta( - 3 + N)*den(2 + N)^3*S(R(1),2 + N)*cf*ca^2
       + 64*theta( - 3 + N)*den(2 + N)^2*S(R(-2),2 + N)*cf*ca^2
       - 32/3*theta( - 3 + N)*den(2 + N)^2*S(R(1),2 + N)*cf*ca*nf
       + 1664/9*theta( - 3 + N)*den(2 + N)^2*S(R(1),2 + N)*cf*ca^2
       - 96*theta( - 3 + N)*den(2 + N)^2*S(R(1),2 + N)*cf^2*ca
       - 128/3*theta( - 3 + N)*den(2 + N)^2*S(R(1,1),2 + N)*cf*ca^2
       + 32*theta( - 3 + N)*den(2 + N)^2*S(R(1,1),2 + N)*cf^2*ca
       + 224/3*theta( - 3 + N)*den(2 + N)^2*S(R(2),2 + N)*cf*ca^2
       + 128/3*theta( - 3 + N)*den(2 + N)*S(R(-3),2 + N)*cf*ca^2
       + 32/9*theta( - 3 + N)*den(2 + N)*S(R(-2),2 + N)*cf*ca*nf
       + 160*theta( - 3 + N)*den(2 + N)*S(R(-2),2 + N)*cf*ca^2
       - 64/9*theta( - 3 + N)*den(2 + N)*S(R(-2),2 + N)*cf^2*nf
       - 64/3*theta( - 3 + N)*den(2 + N)*S(R(-2,1),2 + N)*cf*ca^2
       - 400/27*theta( - 3 + N)*den(2 + N)*S(R(1),2 + N)*cf*ca*nf
       + 1744/27*theta( - 3 + N)*den(2 + N)*S(R(1),2 + N)*cf*ca^2
       - 1384/27*theta( - 3 + N)*den(2 + N)*S(R(1),2 + N)*cf^2*ca
       + 64/3*theta( - 3 + N)*den(2 + N)*S(R(1,-2),2 + N)*cf*ca^2
       - 32/9*theta( - 3 + N)*den(2 + N)*S(R(1,1),2 + N)*cf*ca*nf
       - 592/9*theta( - 3 + N)*den(2 + N)*S(R(1,1),2 + N)*cf*ca^2
       + 416/9*theta( - 3 + N)*den(2 + N)*S(R(1,1),2 + N)*cf^2*ca
       - 32/3*theta( - 3 + N)*den(2 + N)*S(R(1,1,1),2 + N)*cf*ca^2
       + 32/3*theta( - 3 + N)*den(2 + N)*S(R(1,1,1),2 + N)*cf^2*ca
       + 1160/9*theta( - 3 + N)*den(2 + N)*S(R(2),2 + N)*cf*ca^2
       + 64/3*theta( - 3 + N)*den(2 + N)*S(R(3),2 + N)*cf*ca^2
       - 64*theta( - 3 + N)*den(N)*cf*ca*nf*z3
       + 2320/9*theta( - 3 + N)*den(N)*cf*ca*nf
       + 192*theta( - 3 + N)*den(N)*cf*ca^2*z3
       + 12710/9*theta( - 3 + N)*den(N)*cf*ca^2
       - 16/9*theta( - 3 + N)*den(N)*cf*nf^2
       - 576*theta( - 3 + N)*den(N)*cf^2*ca*z3
       + 11629/18*theta( - 3 + N)*den(N)*cf^2*ca
       + 64*theta( - 3 + N)*den(N)*cf^2*nf*z3
       - 8707/27*theta( - 3 + N)*den(N)*cf^2*nf
       + 384*theta( - 3 + N)*den(N)*cf^3*z3
       - 475/2*theta( - 3 + N)*den(N)*cf^3
       + 6656/27*theta( - 3 + N)*den(N)^2*cf*ca*nf
       - 96*theta( - 3 + N)*den(N)^2*cf*ca^2*z3
       + 38224/27*theta( - 3 + N)*den(N)^2*cf*ca^2
       + 288*theta( - 3 + N)*den(N)^2*cf^2*ca*z3
       - 9925/27*theta( - 3 + N)*den(N)^2*cf^2*ca
       - 5174/27*theta( - 3 + N)*den(N)^2*cf^2*nf
       - 192*theta( - 3 + N)*den(N)^2*cf^3*z3
       + 91*theta( - 3 + N)*den(N)^2*cf^3
       + 1088/9*theta( - 3 + N)*den(N)^3*cf*ca*nf
       + 5080/9*theta( - 3 + N)*den(N)^3*cf*ca^2
       + 2590/9*theta( - 3 + N)*den(N)^3*cf^2*ca
       - 2236/9*theta( - 3 + N)*den(N)^3*cf^2*nf
       + 70*theta( - 3 + N)*den(N)^3*cf^3
       + 32/3*theta( - 3 + N)*den(N)^4*cf*ca*nf
       - 272/3*theta( - 3 + N)*den(N)^4*cf*ca^2
       - 760/3*theta( - 3 + N)*den(N)^4*cf^2*ca
       + 16/3*theta( - 3 + N)*den(N)^4*cf^2*nf
       + 16*theta( - 3 + N)*den(N)^4*cf^3
       + 128*theta( - 3 + N)*den(N)^5*cf*ca^2
       - 64*theta( - 3 + N)*den(N)^5*cf^2*ca
       - 64*theta( - 3 + N)*den(N)^5*cf^2*nf
       + 32*theta( - 3 + N)*den(N)^5*cf^3
       + 104*theta( - 3 + N)*den(N)^4*S(R(1),N)*cf*ca^2
       - 48*theta( - 3 + N)*den(N)^4*S(R(1),N)*cf^3
       + 144*theta( - 3 + N)*den(N)^3*S(R(-2),N)*cf*ca^2
       + 224*theta( - 3 + N)*den(N)^3*S(R(-2),N)*cf^2*ca
       - 256*theta( - 3 + N)*den(N)^3*S(R(-2),N)*cf^3
       - 64/3*theta( - 3 + N)*den(N)^3*S(R(1),N)*cf*ca*nf
       + 2140/3*theta( - 3 + N)*den(N)^3*S(R(1),N)*cf*ca^2
       - 752/3*theta( - 3 + N)*den(N)^3*S(R(1),N)*cf^2*ca
       + 32/3*theta( - 3 + N)*den(N)^3*S(R(1),N)*cf^2*nf
       + 64*theta( - 3 + N)*den(N)^3*S(R(1),N)*cf^3
       + 64*theta( - 3 + N)*den(N)^3*S(R(1,1),N)*cf*ca^2
       + 112*theta( - 3 + N)*den(N)^3*S(R(1,1),N)*cf^2*ca
       - 48*theta( - 3 + N)*den(N)^3*S(R(1,1),N)*cf^3
       + 64*theta( - 3 + N)*den(N)^3*S(R(2),N)*cf*ca^2
       - 64*theta( - 3 + N)*den(N)^3*S(R(2),N)*cf^2*ca
       - 176*theta( - 3 + N)*den(N)^2*S(R(-3),N)*cf*ca^2
       + 96*theta( - 3 + N)*den(N)^2*S(R(-3),N)*cf^2*ca
       - 128*theta( - 3 + N)*den(N)^2*S(R(-3),N)*cf^3
       + 160/3*theta( - 3 + N)*den(N)^2*S(R(-2),N)*cf*ca*nf
       + 1160/3*theta( - 3 + N)*den(N)^2*S(R(-2),N)*cf*ca^2
       - 576*theta( - 3 + N)*den(N)^2*S(R(-2),N)*cf^2*ca
       - 64*theta( - 3 + N)*den(N)^2*S(R(-2),N)*cf^2*nf
       + 480*theta( - 3 + N)*den(N)^2*S(R(-2),N)*cf^3
       + 256*theta( - 3 + N)*den(N)^2*S(R(-2,1),N)*cf*ca^2
       + 256/9*theta( - 3 + N)*den(N)^2*S(R(1),N)*cf*ca*nf
       - 568/9*theta( - 3 + N)*den(N)^2*S(R(1),N)*cf*ca^2
       - 2456/9*theta( - 3 + N)*den(N)^2*S(R(1),N)*cf^2*ca
       + 128/9*theta( - 3 + N)*den(N)^2*S(R(1),N)*cf^2*nf
       + 164*theta( - 3 + N)*den(N)^2*S(R(1),N)*cf^3
       + 352*theta( - 3 + N)*den(N)^2*S(R(1,-2),N)*cf*ca^2
       - 192*theta( - 3 + N)*den(N)^2*S(R(1,-2),N)*cf^2*ca
       + 128*theta( - 3 + N)*den(N)^2*S(R(1,-2),N)*cf^3
       - 48*theta( - 3 + N)*den(N)^2*S(R(1,1),N)*cf*ca*nf
       + 104*theta( - 3 + N)*den(N)^2*S(R(1,1),N)*cf*ca^2
       - 176/3*theta( - 3 + N)*den(N)^2*S(R(1,1),N)*cf^2*ca
       - 16/3*theta( - 3 + N)*den(N)^2*S(R(1,1),N)*cf^2*nf
       - 16*theta( - 3 + N)*den(N)^2*S(R(1,1),N)*cf^3
       - 128*theta( - 3 + N)*den(N)^2*S(R(1,1,1),N)*cf*ca^2
       + 112*theta( - 3 + N)*den(N)^2*S(R(1,1,1),N)*cf^2*ca
       + 16*theta( - 3 + N)*den(N)^2*S(R(1,1,1),N)*cf^3
       + 96*theta( - 3 + N)*den(N)^2*S(R(1,2),N)*cf*ca^2
       + 32*theta( - 3 + N)*den(N)^2*S(R(1,2),N)*cf^2*ca
       + 32/3*theta( - 3 + N)*den(N)^2*S(R(2),N)*cf*ca*nf
       + 784/3*theta( - 3 + N)*den(N)^2*S(R(2),N)*cf*ca^2
       + 16/3*theta( - 3 + N)*den(N)^2*S(R(2),N)*cf^2*ca
       + 32/3*theta( - 3 + N)*den(N)^2*S(R(2),N)*cf^2*nf
       + 96*theta( - 3 + N)*den(N)^2*S(R(2,1),N)*cf*ca^2
       + 64*theta( - 3 + N)*den(N)^2*S(R(2,1),N)*cf^2*ca
       - 32*theta( - 3 + N)*den(N)^2*S(R(2,1),N)*cf^3
       + 104*theta( - 3 + N)*den(N)^2*S(R(3),N)*cf*ca^2
       - 224*theta( - 3 + N)*den(N)^2*S(R(3),N)*cf^2*ca
       + 80*theta( - 3 + N)*den(N)^2*S(R(3),N)*cf^3
       - 176*theta( - 3 + N)*den(N)*S(R(-4),N)*cf*ca^2
       - 48*theta( - 3 + N)*den(N)*S(R(-4),N)*cf^2*ca
       - 32*theta( - 3 + N)*den(N)*S(R(-4),N)*cf^3
       + 64/3*theta( - 3 + N)*den(N)*S(R(-3),N)*cf*ca*nf
       + 1160/3*theta( - 3 + N)*den(N)*S(R(-3),N)*cf*ca^2
       - 240*theta( - 3 + N)*den(N)*S(R(-3),N)*cf^2*ca
       + 384*theta( - 3 + N)*den(N)*S(R(-3),N)*cf^3
       + 256*theta( - 3 + N)*den(N)*S(R(-3,1),N)*cf*ca^2
       + 80/3*theta( - 3 + N)*den(N)*S(R(-2),N)*cf*ca*nf
       + 920/3*theta( - 3 + N)*den(N)*S(R(-2),N)*cf*ca^2
       + 608*theta( - 3 + N)*den(N)*S(R(-2),N)*cf^2*ca
       - 688*theta( - 3 + N)*den(N)*S(R(-2),N)*cf^3
       + 32*theta( - 3 + N)*den(N)*S(R(-2,-2),N)*cf*ca^2
       - 160*theta( - 3 + N)*den(N)*S(R(-2,-2),N)*cf^2*ca
       + 192*theta( - 3 + N)*den(N)*S(R(-2,-2),N)*cf^3
       - 64/3*theta( - 3 + N)*den(N)*S(R(-2,1),N)*cf*ca*nf
       - 608/3*theta( - 3 + N)*den(N)*S(R(-2,1),N)*cf*ca^2
       - 96*theta( - 3 + N)*den(N)*S(R(-2,1),N)*cf^2*ca
       - 64*theta( - 3 + N)*den(N)*S(R(-2,1,1),N)*cf*ca^2
       + 64*theta( - 3 + N)*den(N)*S(R(-2,1,1),N)*cf^2*ca
       + 64*theta( - 3 + N)*den(N)*S(R(-2,2),N)*cf*ca^2
       + 1184/27*theta( - 3 + N)*den(N)*S(R(1),N)*cf*ca*nf
       + 96*theta( - 3 + N)*den(N)*S(R(1),N)*cf*ca^2*z3
       - 6260/27*theta( - 3 + N)*den(N)*S(R(1),N)*cf*ca^2
       - 80/9*theta( - 3 + N)*den(N)*S(R(1),N)*cf*nf^2
       - 288*theta( - 3 + N)*den(N)*S(R(1),N)*cf^2*ca*z3
       + 16148/27*theta( - 3 + N)*den(N)*S(R(1),N)*cf^2*ca
       - 8/27*theta( - 3 + N)*den(N)*S(R(1),N)*cf^2*nf
       + 192*theta( - 3 + N)*den(N)*S(R(1),N)*cf^3*z3
       - 316*theta( - 3 + N)*den(N)*S(R(1),N)*cf^3
       + 384*theta( - 3 + N)*den(N)*S(R(1,-3),N)*cf*ca^2
       - 128*theta( - 3 + N)*den(N)*S(R(1,-3),N)*cf^2*ca
       + 128*theta( - 3 + N)*den(N)*S(R(1,-3),N)*cf^3
       - 128/3*theta( - 3 + N)*den(N)*S(R(1,-2),N)*cf*ca*nf
       + 176/3*theta( - 3 + N)*den(N)*S(R(1,-2),N)*cf*ca^2
       + 480*theta( - 3 + N)*den(N)*S(R(1,-2),N)*cf^2*ca
       - 448*theta( - 3 + N)*den(N)*S(R(1,-2),N)*cf^3
       - 320*theta( - 3 + N)*den(N)*S(R(1,-2,1),N)*cf*ca^2
       + 64*theta( - 3 + N)*den(N)*S(R(1,-2,1),N)*cf^2*ca
       - 880/9*theta( - 3 + N)*den(N)*S(R(1,1),N)*cf*ca*nf
       + 100/9*theta( - 3 + N)*den(N)*S(R(1,1),N)*cf*ca^2
       + 16/3*theta( - 3 + N)*den(N)*S(R(1,1),N)*cf*nf^2
       + 884/9*theta( - 3 + N)*den(N)*S(R(1,1),N)*cf^2*ca
       + 712/9*theta( - 3 + N)*den(N)*S(R(1,1),N)*cf^2*nf
       - 96*theta( - 3 + N)*den(N)*S(R(1,1),N)*cf^3
       - 192*theta( - 3 + N)*den(N)*S(R(1,1,-2),N)*cf*ca^2
       + 192*theta( - 3 + N)*den(N)*S(R(1,1,-2),N)*cf^2*ca
       + 80/3*theta( - 3 + N)*den(N)*S(R(1,1,1),N)*cf*ca*nf
       - 632/3*theta( - 3 + N)*den(N)*S(R(1,1,1),N)*cf*ca^2
       + 1112/3*theta( - 3 + N)*den(N)*S(R(1,1,1),N)*cf^2*ca
       - 80/3*theta( - 3 + N)*den(N)*S(R(1,1,1),N)*cf^2*nf
       - 160*theta( - 3 + N)*den(N)*S(R(1,1,1),N)*cf^3
       + 64*theta( - 3 + N)*den(N)*S(R(1,1,1,1),N)*cf*ca^2
       - 128*theta( - 3 + N)*den(N)*S(R(1,1,1,1),N)*cf^2*ca
       + 64*theta( - 3 + N)*den(N)*S(R(1,1,1,1),N)*cf^3
       - 128*theta( - 3 + N)*den(N)*S(R(1,1,2),N)*cf*ca^2
       + 96*theta( - 3 + N)*den(N)*S(R(1,1,2),N)*cf^2*ca
       + 32*theta( - 3 + N)*den(N)*S(R(1,1,2),N)*cf^3
       - 80/3*theta( - 3 + N)*den(N)*S(R(1,2),N)*cf*ca*nf
       + 440/3*theta( - 3 + N)*den(N)*S(R(1,2),N)*cf*ca^2
       - 8/3*theta( - 3 + N)*den(N)*S(R(1,2),N)*cf^2*ca
       - 64/3*theta( - 3 + N)*den(N)*S(R(1,2),N)*cf^2*nf
       - 96*theta( - 3 + N)*den(N)*S(R(1,2),N)*cf^3
       - 128*theta( - 3 + N)*den(N)*S(R(1,2,1),N)*cf*ca^2
       + 32*theta( - 3 + N)*den(N)*S(R(1,2,1),N)*cf^2*ca
       + 96*theta( - 3 + N)*den(N)*S(R(1,2,1),N)*cf^3
       + 64*theta( - 3 + N)*den(N)*S(R(1,3),N)*cf*ca^2
       + 160*theta( - 3 + N)*den(N)*S(R(1,3),N)*cf^2*ca
       - 96*theta( - 3 + N)*den(N)*S(R(1,3),N)*cf^3
       + 320/9*theta( - 3 + N)*den(N)*S(R(2),N)*cf*ca*nf
       + 1096/9*theta( - 3 + N)*den(N)*S(R(2),N)*cf*ca^2
       - 224*theta( - 3 + N)*den(N)*S(R(2),N)*cf^2*ca
       - 16*theta( - 3 + N)*den(N)*S(R(2),N)*cf^3
       + 160*theta( - 3 + N)*den(N)*S(R(2,-2),N)*cf*ca^2
       - 96*theta( - 3 + N)*den(N)*S(R(2,-2),N)*cf^2*ca
       + 64*theta( - 3 + N)*den(N)*S(R(2,-2),N)*cf^3
       - 80/3*theta( - 3 + N)*den(N)*S(R(2,1),N)*cf*ca*nf
       + 440/3*theta( - 3 + N)*den(N)*S(R(2,1),N)*cf*ca^2
       - 424/3*theta( - 3 + N)*den(N)*S(R(2,1),N)*cf^2*ca
       - 32/3*theta( - 3 + N)*den(N)*S(R(2,1),N)*cf^2*nf
       + 32*theta( - 3 + N)*den(N)*S(R(2,1),N)*cf^3
       - 128*theta( - 3 + N)*den(N)*S(R(2,1,1),N)*cf*ca^2
       + 64*theta( - 3 + N)*den(N)*S(R(2,1,1),N)*cf^2*ca
       + 64*theta( - 3 + N)*den(N)*S(R(2,1,1),N)*cf^3
       + 192*theta( - 3 + N)*den(N)*S(R(2,2),N)*cf*ca^2
       - 64*theta( - 3 + N)*den(N)*S(R(2,2),N)*cf^3
       - 32/3*theta( - 3 + N)*den(N)*S(R(3),N)*cf*ca*nf
       + 140/3*theta( - 3 + N)*den(N)*S(R(3),N)*cf*ca^2
       + 384*theta( - 3 + N)*den(N)*S(R(3),N)*cf^2*ca
       + 16*theta( - 3 + N)*den(N)*S(R(3),N)*cf^2*nf
       - 192*theta( - 3 + N)*den(N)*S(R(3),N)*cf^3
       + 128*theta( - 3 + N)*den(N)*S(R(3,1),N)*cf*ca^2
       - 48*theta( - 3 + N)*den(N)*S(R(4),N)*cf*ca^2
       - 80*theta( - 3 + N)*den(N)*S(R(4),N)*cf^2*ca
       + 128/3*delta( - 2 + N)*cf*ca*nf*z3
       + 22/9*delta( - 2 + N)*cf*ca*nf
       - 64/3*delta( - 2 + N)*cf*ca^2*z3
       - 20920/243*delta( - 2 + N)*cf*ca^2
       + 284/81*delta( - 2 + N)*cf*nf^2
       + 64*delta( - 2 + N)*cf^2*ca*z3
       + 8528/243*delta( - 2 + N)*cf^2*ca
       - 128/3*delta( - 2 + N)*cf^2*nf*z3
       + 7094/243*delta( - 2 + N)*cf^2*nf
       - 128/3*delta( - 2 + N)*cf^3*z3
       + 560/243*delta( - 2 + N)*cf^3
      ;

L   gqqps2 =
       - 64*theta( - 3 + N)*den( - 1 + N)*cf*ca*nf*z3
       + 27044/81*theta( - 3 + N)*den( - 1 + N)*cf*ca*nf
       - 64/27*theta( - 3 + N)*den( - 1 + N)*cf*nf^2
       + 64*theta( - 3 + N)*den( - 1 + N)*cf^2*nf*z3
       - 220/3*theta( - 3 + N)*den( - 1 + N)*cf^2*nf
       - 896/27*theta( - 3 + N)*den( - 1 + N)^2*cf*ca*nf
       + 320/9*theta( - 3 + N)*den( - 1 + N)^2*S(R(1), - 1 + N)*cf*ca*nf
       + 32/3*theta( - 3 + N)*den( - 1 + N)^2*S(R(1,1), - 1 + N)*cf*ca*nf
       + 128/3*theta( - 3 + N)*den( - 1 + N)*S(R(-3), - 1 + N)*cf*ca*nf
       + 832/9*theta( - 3 + N)*den( - 1 + N)*S(R(-2), - 1 + N)*cf*ca*nf
       - 64/3*theta( - 3 + N)*den( - 1 + N)*S(R(-2,1), - 1 + N)*cf*ca*nf
       - 2284/27*theta( - 3 + N)*den( - 1 + N)*S(R(1), - 1 + N)*cf*ca*nf
       - 160/27*theta( - 3 + N)*den( - 1 + N)*S(R(1), - 1 + N)*cf*nf^2
       + 2092/27*theta( - 3 + N)*den( - 1 + N)*S(R(1), - 1 + N)*cf^2*nf
       + 64/3*theta( - 3 + N)*den( - 1 + N)*S(R(1,-2), - 1 + N)*cf*ca*nf
       + 16/9*theta( - 3 + N)*den( - 1 + N)*S(R(1,1), - 1 + N)*cf*ca*nf
       - 32/9*theta( - 3 + N)*den( - 1 + N)*S(R(1,1), - 1 + N)*cf*nf^2
       - 64/3*theta( - 3 + N)*den( - 1 + N)*S(R(1,1), - 1 + N)*cf^2*nf
       - 64/3*theta( - 3 + N)*den( - 1 + N)*S(R(1,1,1), - 1 + N)*cf*ca*nf
       + 64/3*theta( - 3 + N)*den( - 1 + N)*S(R(1,1,1), - 1 + N)*cf^2*nf
       + 64/3*theta( - 3 + N)*den( - 1 + N)*S(R(1,2), - 1 + N)*cf*ca*nf
       - 64/3*theta( - 3 + N)*den( - 1 + N)*S(R(1,2), - 1 + N)*cf^2*nf
       + 24*theta( - 3 + N)*den( - 1 + N)*S(R(2), - 1 + N)*cf*ca*nf
       + 368/9*theta( - 3 + N)*den( - 1 + N)*S(R(2), - 1 + N)*cf^2*nf
       + 32*theta( - 3 + N)*den( - 1 + N)*S(R(3), - 1 + N)*cf*ca*nf
       - 32/3*theta( - 3 + N)*den( - 1 + N)*S(R(3), - 1 + N)*cf^2*nf
       + 48*theta( - 3 + N)*den(1 + N)*cf*ca*nf*z3
       + 2528/3*theta( - 3 + N)*den(1 + N)*cf*ca*nf
       + 1480/27*theta( - 3 + N)*den(1 + N)*cf*nf^2
       - 48*theta( - 3 + N)*den(1 + N)*cf^2*nf*z3
       - 3338/27*theta( - 3 + N)*den(1 + N)*cf^2*nf
       + 96*theta( - 3 + N)*den(1 + N)^2*cf*ca*nf*z3
       - 13216/27*theta( - 3 + N)*den(1 + N)^2*cf*ca*nf
       - 560/27*theta( - 3 + N)*den(1 + N)^2*cf*nf^2
       - 96*theta( - 3 + N)*den(1 + N)^2*cf^2*nf*z3
       + 5486/9*theta( - 3 + N)*den(1 + N)^2*cf^2*nf
       + 1588/9*theta( - 3 + N)*den(1 + N)^3*cf*ca*nf
       - 232/9*theta( - 3 + N)*den(1 + N)^3*cf*nf^2
       - 212/3*theta( - 3 + N)*den(1 + N)^3*cf^2*nf
       + 248/3*theta( - 3 + N)*den(1 + N)^4*cf*ca*nf
       + 16/3*theta( - 3 + N)*den(1 + N)^4*cf*nf^2
       + 40*theta( - 3 + N)*den(1 + N)^4*cf^2*nf
       + 48*theta( - 3 + N)*den(1 + N)^5*cf*ca*nf
       + 64*theta( - 3 + N)*den(1 + N)^5*cf^2*nf
       - 8*theta( - 3 + N)*den(1 + N)^4*S(R(1),1 + N)*cf*ca*nf
       - 96*theta( - 3 + N)*den(1 + N)^4*S(R(1),1 + N)*cf^2*nf
       - 16*theta( - 3 + N)*den(1 + N)^3*S(R(-2),1 + N)*cf*ca*nf
       - 284/3*theta( - 3 + N)*den(1 + N)^3*S(R(1),1 + N)*cf*ca*nf
       + 32/3*theta( - 3 + N)*den(1 + N)^3*S(R(1),1 + N)*cf*nf^2
       - 48*theta( - 3 + N)*den(1 + N)^3*S(R(1),1 + N)*cf^2*nf
       - 16*theta( - 3 + N)*den(1 + N)^3*S(R(1,1),1 + N)*cf*ca*nf
       + 16*theta( - 3 + N)*den(1 + N)^3*S(R(1,1),1 + N)*cf^2*nf
       - 64*theta( - 3 + N)*den(1 + N)^3*S(R(2),1 + N)*cf^2*nf
       - 48*theta( - 3 + N)*den(1 + N)^2*S(R(-3),1 + N)*cf*ca*nf
       - 104*theta( - 3 + N)*den(1 + N)^2*S(R(-2),1 + N)*cf*ca*nf
       + 728/9*theta( - 3 + N)*den(1 + N)^2*S(R(1),1 + N)*cf*ca*nf
       + 64/9*theta( - 3 + N)*den(1 + N)^2*S(R(1),1 + N)*cf*nf^2
       - 20*theta( - 3 + N)*den(1 + N)^2*S(R(1),1 + N)*cf^2*nf
       - 32*theta( - 3 + N)*den(1 + N)^2*S(R(1,-2),1 + N)*cf*ca*nf
       - 136/3*theta( - 3 + N)*den(1 + N)^2*S(R(1,1),1 + N)*cf*ca*nf
       + 16/3*theta( - 3 + N)*den(1 + N)^2*S(R(1,1),1 + N)*cf*nf^2
       + 64*theta( - 3 + N)*den(1 + N)^2*S(R(1,1),1 + N)*cf^2*nf
       + 32*theta( - 3 + N)*den(1 + N)^2*S(R(1,1,1),1 + N)*cf*ca*nf
       - 32*theta( - 3 + N)*den(1 + N)^2*S(R(1,1,1),1 + N)*cf^2*nf
       - 32*theta( - 3 + N)*den(1 + N)^2*S(R(1,2),1 + N)*cf*ca*nf
       + 32*theta( - 3 + N)*den(1 + N)^2*S(R(1,2),1 + N)*cf^2*nf
       - 40*theta( - 3 + N)*den(1 + N)^2*S(R(2),1 + N)*cf*ca*nf
       - 112*theta( - 3 + N)*den(1 + N)^2*S(R(2),1 + N)*cf^2*nf
       - 56*theta( - 3 + N)*den(1 + N)^2*S(R(3),1 + N)*cf*ca*nf
       + 16*theta( - 3 + N)*den(1 + N)^2*S(R(3),1 + N)*cf^2*nf
       - 8*theta( - 3 + N)*den(1 + N)*S(R(-3),1 + N)*cf*ca*nf
       + 544/3*theta( - 3 + N)*den(1 + N)*S(R(-2),1 + N)*cf*ca*nf
       - 32*theta( - 3 + N)*den(1 + N)*S(R(-2,1),1 + N)*cf*ca*nf
       + 2912/9*theta( - 3 + N)*den(1 + N)*S(R(1),1 + N)*cf*ca*nf
       - 104/3*theta( - 3 + N)*den(1 + N)*S(R(1),1 + N)*cf*nf^2
       - 1004/3*theta( - 3 + N)*den(1 + N)*S(R(1),1 + N)*cf^2*nf
       - 16*theta( - 3 + N)*den(1 + N)*S(R(1,-2),1 + N)*cf*ca*nf
       - 12*theta( - 3 + N)*den(1 + N)*S(R(1,1),1 + N)*cf*ca*nf
       + 8/3*theta( - 3 + N)*den(1 + N)*S(R(1,1),1 + N)*cf*nf^2
       + 28/3*theta( - 3 + N)*den(1 + N)*S(R(1,1),1 + N)*cf^2*nf
       + 16*theta( - 3 + N)*den(1 + N)*S(R(1,1,1),1 + N)*cf*ca*nf
       - 16*theta( - 3 + N)*den(1 + N)*S(R(1,1,1),1 + N)*cf^2*nf
       - 16*theta( - 3 + N)*den(1 + N)*S(R(1,2),1 + N)*cf*ca*nf
       + 16*theta( - 3 + N)*den(1 + N)*S(R(1,2),1 + N)*cf^2*nf
       + 40/3*theta( - 3 + N)*den(1 + N)*S(R(2),1 + N)*cf*ca*nf
       + 272/3*theta( - 3 + N)*den(1 + N)*S(R(2),1 + N)*cf^2*nf
       - 36*theta( - 3 + N)*den(1 + N)*S(R(3),1 + N)*cf*ca*nf
       + 8*theta( - 3 + N)*den(1 + N)*S(R(3),1 + N)*cf^2*nf
       + 64*theta( - 3 + N)*den(2 + N)*cf*ca*nf*z3
       - 82232/81*theta( - 3 + N)*den(2 + N)*cf*ca*nf
       - 800/27*theta( - 3 + N)*den(2 + N)*cf*nf^2
       - 64*theta( - 3 + N)*den(2 + N)*cf^2*nf*z3
       + 872/3*theta( - 3 + N)*den(2 + N)*cf^2*nf
       - 18392/27*theta( - 3 + N)*den(2 + N)^2*cf*ca*nf
       - 304/9*theta( - 3 + N)*den(2 + N)^2*cf*nf^2
       - 104/27*theta( - 3 + N)*den(2 + N)^2*cf^2*nf
       - 664/3*theta( - 3 + N)*den(2 + N)^3*cf*ca*nf
       + 352/3*theta( - 3 + N)*den(2 + N)^3*cf^2*nf
       + 352/3*theta( - 3 + N)*den(2 + N)^4*cf^2*nf
       - 32/3*theta( - 3 + N)*den(2 + N)^3*S(R(1),2 + N)*cf*ca*nf
       - 256/3*theta( - 3 + N)*den(2 + N)^3*S(R(1),2 + N)*cf^2*nf
       - 64*theta( - 3 + N)*den(2 + N)^2*S(R(-2),2 + N)*cf*ca*nf
       - 448/9*theta( - 3 + N)*den(2 + N)^2*S(R(1),2 + N)*cf*ca*nf
       + 32/3*theta( - 3 + N)*den(2 + N)^2*S(R(1),2 + N)*cf*nf^2
       - 448/9*theta( - 3 + N)*den(2 + N)^2*S(R(1),2 + N)*cf^2*nf
       - 32/3*theta( - 3 + N)*den(2 + N)^2*S(R(1,1),2 + N)*cf*ca*nf
       + 64/3*theta( - 3 + N)*den(2 + N)^2*S(R(1,1),2 + N)*cf^2*nf
       - 32/3*theta( - 3 + N)*den(2 + N)^2*S(R(2),2 + N)*cf*ca*nf
       - 64*theta( - 3 + N)*den(2 + N)^2*S(R(2),2 + N)*cf^2*nf
       - 128/3*theta( - 3 + N)*den(2 + N)*S(R(-3),2 + N)*cf*ca*nf
       - 1696/9*theta( - 3 + N)*den(2 + N)*S(R(-2),2 + N)*cf*ca*nf
       + 64/3*theta( - 3 + N)*den(2 + N)*S(R(-2,1),2 + N)*cf*ca*nf
       - 1208/27*theta( - 3 + N)*den(2 + N)*S(R(1),2 + N)*cf*ca*nf
       + 592/27*theta( - 3 + N)*den(2 + N)*S(R(1),2 + N)*cf*nf^2
       + 968/27*theta( - 3 + N)*den(2 + N)*S(R(1),2 + N)*cf^2*nf
       - 64/3*theta( - 3 + N)*den(2 + N)*S(R(1,-2),2 + N)*cf*ca*nf
       - 16/9*theta( - 3 + N)*den(2 + N)*S(R(1,1),2 + N)*cf*ca*nf
       + 32/9*theta( - 3 + N)*den(2 + N)*S(R(1,1),2 + N)*cf*nf^2
       + 64/3*theta( - 3 + N)*den(2 + N)*S(R(1,1),2 + N)*cf^2*nf
       + 64/3*theta( - 3 + N)*den(2 + N)*S(R(1,1,1),2 + N)*cf*ca*nf
       - 64/3*theta( - 3 + N)*den(2 + N)*S(R(1,1,1),2 + N)*cf^2*nf
       - 64/3*theta( - 3 + N)*den(2 + N)*S(R(1,2),2 + N)*cf*ca*nf
       + 64/3*theta( - 3 + N)*den(2 + N)*S(R(1,2),2 + N)*cf^2*nf
       - 72*theta( - 3 + N)*den(2 + N)*S(R(2),2 + N)*cf*ca*nf
       - 800/9*theta( - 3 + N)*den(2 + N)*S(R(2),2 + N)*cf^2*nf
       - 32*theta( - 3 + N)*den(2 + N)*S(R(3),2 + N)*cf*ca*nf
       + 32/3*theta( - 3 + N)*den(2 + N)*S(R(3),2 + N)*cf^2*nf
       - 48*theta( - 3 + N)*den(N)*cf*ca*nf*z3
       - 484/3*theta( - 3 + N)*den(N)*cf*ca*nf
       - 616/27*theta( - 3 + N)*den(N)*cf*nf^2
       + 48*theta( - 3 + N)*den(N)*cf^2*nf*z3
       - 2530/27*theta( - 3 + N)*den(N)*cf^2*nf
       + 96*theta( - 3 + N)*den(N)^2*cf*ca*nf*z3
       - 14260/27*theta( - 3 + N)*den(N)^2*cf*ca*nf
       + 592/27*theta( - 3 + N)*den(N)^2*cf*nf^2
       - 96*theta( - 3 + N)*den(N)^2*cf^2*nf*z3
       + 1510/9*theta( - 3 + N)*den(N)^2*cf^2*nf
       - 1076/9*theta( - 3 + N)*den(N)^3*cf*ca*nf
       - 232/9*theta( - 3 + N)*den(N)^3*cf*nf^2
       + 512/3*theta( - 3 + N)*den(N)^3*cf^2*nf
       - 232/3*theta( - 3 + N)*den(N)^4*cf*ca*nf
       + 16/3*theta( - 3 + N)*den(N)^4*cf*nf^2
       + 24*theta( - 3 + N)*den(N)^4*cf^2*nf
       - 64*theta( - 3 + N)*den(N)^5*cf*ca*nf
       + 64*theta( - 3 + N)*den(N)^5*cf^2*nf
       - 8*theta( - 3 + N)*den(N)^4*S(R(1),N)*cf*ca*nf
       - 96*theta( - 3 + N)*den(N)^4*S(R(1),N)*cf^2*nf
       - 80*theta( - 3 + N)*den(N)^3*S(R(-2),N)*cf*ca*nf
       - 236/3*theta( - 3 + N)*den(N)^3*S(R(1),N)*cf*ca*nf
       + 32/3*theta( - 3 + N)*den(N)^3*S(R(1),N)*cf*nf^2
       + 32*theta( - 3 + N)*den(N)^3*S(R(1),N)*cf^2*nf
       - 16*theta( - 3 + N)*den(N)^3*S(R(1,1),N)*cf*ca*nf
       + 16*theta( - 3 + N)*den(N)^3*S(R(1,1),N)*cf^2*nf
       - 64*theta( - 3 + N)*den(N)^3*S(R(2),N)*cf^2*nf
       - 48*theta( - 3 + N)*den(N)^2*S(R(-3),N)*cf*ca*nf
       - 24*theta( - 3 + N)*den(N)^2*S(R(-2),N)*cf*ca*nf
       + 1916/9*theta( - 3 + N)*den(N)^2*S(R(1),N)*cf*ca*nf
       - 80/9*theta( - 3 + N)*den(N)^2*S(R(1),N)*cf*nf^2
       - 272*theta( - 3 + N)*den(N)^2*S(R(1),N)*cf^2*nf
       - 32*theta( - 3 + N)*den(N)^2*S(R(1,-2),N)*cf*ca*nf
       - 88/3*theta( - 3 + N)*den(N)^2*S(R(1,1),N)*cf*ca*nf
       + 16/3*theta( - 3 + N)*den(N)^2*S(R(1,1),N)*cf*nf^2
       + 48*theta( - 3 + N)*den(N)^2*S(R(1,1),N)*cf^2*nf
       + 32*theta( - 3 + N)*den(N)^2*S(R(1,1,1),N)*cf*ca*nf
       - 32*theta( - 3 + N)*den(N)^2*S(R(1,1,1),N)*cf^2*nf
       - 32*theta( - 3 + N)*den(N)^2*S(R(1,2),N)*cf*ca*nf
       + 32*theta( - 3 + N)*den(N)^2*S(R(1,2),N)*cf^2*nf
       - 16*theta( - 3 + N)*den(N)^2*S(R(2),N)*cf*ca*nf
       - 32*theta( - 3 + N)*den(N)^2*S(R(2),N)*cf^2*nf
       - 56*theta( - 3 + N)*den(N)^2*S(R(3),N)*cf*ca*nf
       + 16*theta( - 3 + N)*den(N)^2*S(R(3),N)*cf^2*nf
       + 8*theta( - 3 + N)*den(N)*S(R(-3),N)*cf*ca*nf
       - 256/3*theta( - 3 + N)*den(N)*S(R(-2),N)*cf*ca*nf
       + 32*theta( - 3 + N)*den(N)*S(R(-2,1),N)*cf*ca*nf
       - 1748/9*theta( - 3 + N)*den(N)*S(R(1),N)*cf*ca*nf
       + 56/3*theta( - 3 + N)*den(N)*S(R(1),N)*cf*nf^2
       + 664/3*theta( - 3 + N)*den(N)*S(R(1),N)*cf^2*nf
       + 16*theta( - 3 + N)*den(N)*S(R(1,-2),N)*cf*ca*nf
       + 12*theta( - 3 + N)*den(N)*S(R(1,1),N)*cf*ca*nf
       - 8/3*theta( - 3 + N)*den(N)*S(R(1,1),N)*cf*nf^2
       - 28/3*theta( - 3 + N)*den(N)*S(R(1,1),N)*cf^2*nf
       - 16*theta( - 3 + N)*den(N)*S(R(1,1,1),N)*cf*ca*nf
       + 16*theta( - 3 + N)*den(N)*S(R(1,1,1),N)*cf^2*nf
       + 16*theta( - 3 + N)*den(N)*S(R(1,2),N)*cf*ca*nf
       - 16*theta( - 3 + N)*den(N)*S(R(1,2),N)*cf^2*nf
       + 104/3*theta( - 3 + N)*den(N)*S(R(2),N)*cf*ca*nf
       - 128/3*theta( - 3 + N)*den(N)*S(R(2),N)*cf^2*nf
       + 36*theta( - 3 + N)*den(N)*S(R(3),N)*cf*ca*nf
       - 8*theta( - 3 + N)*den(N)*S(R(3),N)*cf^2*nf
       - 64/3*delta( - 2 + N)*cf*ca*nf*z3
       + 2534/243*delta( - 2 + N)*cf*ca*nf
       - 628/243*delta( - 2 + N)*cf*nf^2
       + 64/3*delta( - 2 + N)*cf^2*nf*z3
       - 3682/243*delta( - 2 + N)*cf^2*nf
      ;

*
********************************************************************************
*

L   Pqg0 =

       + nf * (
          + 2
          - 4*x
          + 4*x^2
          );

L   Pgg0 =

       + ca * (
          - 8
          + 4*[1-x]^-1
          + 4*x^-1
          + 4*x
          - 4*x^2
          )

       + delta_(1 - x)*nf * (
          - 2/3
          )

       + delta_(1 - x)*ca * (
          + 11/3
          );

L   Pgq0 =

       + cf * (
          - 4
          + 4*x^-1
          + 2*x
          );

L   Pqg1 =

       + z2*nf*cf * (
          - 8
          + 16*x
          - 16*x^2
          )

       + z2*nf*ca * (
          - 16*x
          )

       + nf*cf * (
          + 28
          - 58*x
          + 40*x^2
          )

       + nf*ca * (
          - 8
          + 80/9*x^-1
          + 100*x
          - 872/9*x^2
          )

       + H(R(-1,0),x)*nf*ca * (
          - 8
          - 16*x
          - 16*x^2
          )

       + H(R(0),x)*nf*cf * (
          + 6
          - 8*x
          + 16*x^2
          )

       + H(R(0),x)*nf*ca * (
          + 4
          + 32*x
          + 176/3*x^2
          )

       + H(R(0,0),x)*nf*cf * (
          + 4
          - 8*x
          + 16*x^2
          )

       + H(R(0,0),x)*nf*ca * (
          - 8
          - 16*x
          )

       + H(R(1),x)*nf*cf * (
          - 16*x
          + 16*x^2
          )

       + H(R(1),x)*nf*ca * (
          + 16*x
          - 16*x^2
          )

       + H(R(1,0),x)*nf*cf * (
          + 8
          - 16*x
          + 16*x^2
          )

       + H(R(1,1),x)*nf*cf * (
          + 8
          - 16*x
          + 16*x^2
          )

       + H(R(1,1),x)*nf*ca * (
          - 8
          + 16*x
          - 16*x^2
          )

       + H(R(2),x)*nf*cf * (
          + 8
          - 16*x
          + 16*x^2
          );

L   Pgg1 =

       + z2*ca^2 * (
          + 32
          - 8*[1-x]^-1
          - 8*[1+x]^-1
          + 16*x^2
          )

       + nf*cf * (
          - 32
          + 8/3*x^-1
          + 16*x
          + 40/3*x^2
          )

       + nf*ca * (
          + 116/9
          - 40/9*[1-x]^-1
          - 92/9*x^-1
          - 76/9*x
          + 92/9*x^2
          )

       + ca^2 * (
          - 50/9
          + 268/9*[1-x]^-1
          - 218/9*x
          )

       + delta_(1 - x)*z3*ca^2 * (
          + 12
          )

       + delta_(1 - x)*nf*cf * (
          - 2
          )

       + delta_(1 - x)*nf*ca * (
          - 8/3
          )

       + delta_(1 - x)*ca^2 * (
          + 32/3
          )

       + H(R(-1,0),x)*ca^2 * (
          + 32
          - 16*[1+x]^-1
          + 16*x^-1
          + 16*x
          + 16*x^2
          )

       + H(R(0),x)*nf*cf * (
          - 12
          - 20*x
          )

       + H(R(0),x)*nf*ca * (
          - 8/3
          - 8/3*x
          )

       + H(R(0),x)*ca^2 * (
          - 100/3
          + 44/3*x
          - 176/3*x^2
          )

       + H(R(0,0),x)*nf*cf * (
          - 8
          - 8*x
          )

       + H(R(0,0),x)*ca^2 * (
          + 8*[1-x]^-1
          + 8*[1+x]^-1
          + 32*x
          - 16*x^2
          )

       + H(R(1,0),x)*ca^2 * (
          - 32
          + 16*[1-x]^-1
          + 16*x^-1
          + 16*x
          - 16*x^2
          )

       + H(R(2),x)*ca^2 * (
          - 32
          + 16*[1-x]^-1
          + 16*x^-1
          + 16*x
          - 16*x^2
          );

L   Pgq1 =

       + z2*cf*ca * (
          + 16
          )

       + nf*cf * (
          + 80/9
          - 80/9*x^-1
          - 64/9*x
          )

       + cf*ca * (
          + 76/9
          + 4*x^-1
          + 148/9*x
          + 176/9*x^2
          )

       + cf^2 * (
          - 10
          - 14*x
          )

       + H(R(-1,0),x)*cf*ca * (
          + 16
          + 16*x^-1
          + 8*x
          )

       + H(R(0),x)*cf*ca * (
          - 48
          - 20*x
          - 32/3*x^2
          )

       + H(R(0),x)*cf^2 * (
          + 8
          + 14*x
          )

       + H(R(0,0),x)*cf*ca * (
          + 16
          + 8*x
          )

       + H(R(0,0),x)*cf^2 * (
          - 8
          + 4*x
          )

       + H(R(1),x)*nf*cf * (
          - 16/3
          + 16/3*x^-1
          + 8/3*x
          )

       + H(R(1),x)*cf*ca * (
          + 88/3
          - 88/3*x^-1
          - 68/3*x
          )

       + H(R(1),x)*cf^2 * (
          - 24
          + 24*x^-1
          + 20*x
          )

       + H(R(1,0),x)*cf*ca * (
          - 16
          + 16*x^-1
          + 8*x
          )

       + H(R(1,1),x)*cf*ca * (
          - 16
          + 16*x^-1
          + 8*x
          )

       + H(R(1,1),x)*cf^2 * (
          + 16
          - 16*x^-1
          - 8*x
          )

       + H(R(2),x)*cf*ca * (
          - 16
          + 16*x^-1
          + 8*x
          );

L   Pqqps1 =

       + nf*cf * (
          - 8
          + 80/9*x^-1
          + 24*x
          - 224/9*x^2
          )

       + H(R(0),x)*nf*cf * (
          + 4
          + 20*x
          + 32/3*x^2
          )

       + H(R(0,0),x)*nf*cf * (
          - 8
          - 8*x
          );

L   Pgg2 =

       + z2*nf*cf*ca * (
          + 2696/9
          + 608/9*x^-1
          - 3964/9*x
          - 160/9*x^2
          )

       + z2*nf*cf^2 * (
          - 64
          + 1012/3*x
          - 64/3*x^2
          )

       + z2*nf*ca^2 * (
          - 1700/9
          + 160/9*[1-x]^-1
          + 160/9*[1+x]^-1
          - 128/3*x^-1
          + 1076/9*x
          - 176/3*x^2
          )

       + z2*nf^2*cf * (
          + 16/9
          + 64/9*x
          - 32/9*x^2
          )

       + z2*nf^2*ca * (
          + 32/9
          + 32/9*x
          )

       + z2*ca^3 * (
          + 976/3
          - 1072/9*[1-x]^-1
          - 1072/9*[1+x]^-1
          - 3112/9*x^-1
          - 2632/9*x
          + 1072/9*x^2
          )

       + z2^2*nf*cf*ca * (
          - 664/5
          - 344/5*x
          )

       + z2^2*nf*cf^2 * (
          + 104
          + 72*x
          )

       + z2^2*nf*ca^2 * (
          + 276/5
          + 156/5*x
          )

       + z2^2*ca^3 * (
          - 272
          - 24/5*[1-x]^-1
          + 88*[1+x]^-1
          - 464/5*x^-1
          - 1152/5*x
          - 416/5*x^2
          )

       + z3*nf*cf*ca * (
          - 464/3
          + 32*[1-x]^-1
          + 224/3*x^-1
          - 1208/3*x
          + 32/3*x^2
          )

       + z3*nf*cf^2 * (
          + 64/3*x^-1
          - 32*x
          - 256/3*x^2
          )

       + z3*nf*ca^2 * (
          + 496/3
          - 128/3*[1-x]^-1
          - 176/3*x^-1
          + 112/3*x
          + 128/3*x^2
          )

       + z3*nf^2*cf * (
          - 16/3
          - 16/3*x
          )

       + z3*ca^3 * (
          + 1064/3
          + 176/3*[1-x]^-1
          - 1144/3*x^-1
          + 704/3*x
          + 1408/3*x^2
          )

       + nf*cf*ca * (
          + 19204/27
          - 110/3*[1-x]^-1
          - 30662/81*x^-1
          + 182/27*x
          - 24526/81*x^2
          )

       + nf*cf^2 * (
          - 850/3
          - 44/3*x^-1
          + 66*x
          + 232*x^2
          )

       + nf*ca^2 * (
          - 2174/9
          - 836/27*[1-x]^-1
          + 19264/81*x^-1
          + 7358/27*x
          - 19264/81*x^2
          )

       + nf^2*cf * (
          + 224/9
          - 1232/81*x^-1
          + 64/9*x
          - 1360/81*x^2
          )

       + nf^2*ca * (
          - 110/27
          - 16/27*[1-x]^-1
          + 472/81*x^-1
          + 14/3*x
          - 472/81*x^2
          )

       + ca^3 * (
          - 54088/27
          + 490/3*[1-x]^-1
          + 146182/81*x^-1
          + 49678/27*x
          - 146182/81*x^2
          )

       + delta_(1 - x)*z2*z3*ca^3 * (
          - 16
          )

       + delta_(1 - x)*z2*nf*ca^2 * (
          - 8/3
          )

       + delta_(1 - x)*z2*ca^3 * (
          + 8/3
          )

       + delta_(1 - x)*z2^2*nf*ca^2 * (
          - 4/3
          )

       + delta_(1 - x)*z2^2*ca^3 * (
          + 22/3
          )

       + delta_(1 - x)*z3*nf*ca^2 * (
          - 80/3
          )

       + delta_(1 - x)*z3*ca^3 * (
          + 536/3
          )

       + delta_(1 - x)*nf*cf*ca * (
          - 241/18
          )

       + delta_(1 - x)*nf*cf^2 * (
          + 1
          )

       + delta_(1 - x)*nf*ca^2 * (
          - 233/18
          )

       + delta_(1 - x)*nf^2*cf * (
          + 11/9
          )

       + delta_(1 - x)*nf^2*ca * (
          + 29/18
          )

       + delta_(1 - x)*ca^3 * (
          + 79/2
          - 80*z5
          )

       + H(R(-3,0),x)*nf*cf*ca * (
          - 128
          )

       + H(R(-3,0),x)*nf*cf^2 * (
          + 128
          )

       + H(R(-3,0),x)*nf*ca^2 * (
          + 80
          - 16*x
          )

       + H(R(-3,0),x)*ca^3 * (
          - 64
          - 64*[1-x]^-1
          - 64*[1+x]^-1
          + 64*x
          + 128*x^2
          )

       + H(R(-2),x)*z2*nf*cf*ca * (
          + 128
          - 128*x
          )

       + H(R(-2),x)*z2*nf*cf^2 * (
          - 64
          + 64*x
          )

       + H(R(-2),x)*z2*nf*ca^2 * (
          - 48
          + 48*x
          )

       + H(R(-2),x)*z2*ca^3 * (
          - 768
          + 96*[1-x]^-1
          + 256*[1+x]^-1
          - 160*x^-1
          - 96*x
          - 352*x^2
          )

       + H(R(-2,-1,0),x)*nf*cf*ca * (
          + 256
          - 256*x
          )

       + H(R(-2,-1,0),x)*nf*cf^2 * (
          - 128
          + 128*x
          )

       + H(R(-2,-1,0),x)*nf*ca^2 * (
          - 96
          + 96*x
          )

       + H(R(-2,-1,0),x)*ca^3 * (
          - 512
          + 64*[1-x]^-1
          + 128*[1+x]^-1
          - 64*x^-1
          + 64*x
          - 192*x^2
          )

       + H(R(-2,0),x)*nf*cf*ca * (
          - 208
          + 64/3*x^-1
          - 112*x
          + 64*x^2
          )

       + H(R(-2,0),x)*nf*cf^2 * (
          + 128
          - 128/3*x^2
          )

       + H(R(-2,0),x)*nf*ca^2 * (
          + 440/3
          - 32/3*[1-x]^-1
          - 32/3*x^-1
          - 24*x
          - 64/3*x^2
          )

       + H(R(-2,0),x)*ca^3 * (
          + 640/3
          + 176/3*[1-x]^-1
          - 176/3*x^-1
          + 160*x
          + 352*x^2
          )

       + H(R(-2,0,0),x)*nf*cf*ca * (
          - 64
          + 64*x
          )

       + H(R(-2,0,0),x)*nf*cf^2 * (
          + 64
          - 64*x
          )

       + H(R(-2,0,0),x)*nf*ca^2 * (
          + 48
          - 48*x
          )

       + H(R(-2,0,0),x)*ca^3 * (
          + 512
          - 64*[1-x]^-1
          - 288*[1+x]^-1
          + 224*x^-1
          + 416*x
          + 352*x^2
          )

       + H(R(-2,2),x)*ca^3 * (
          + 512
          - 64*[1-x]^-1
          - 192*[1+x]^-1
          + 128*x^-1
          + 128*x
          + 256*x^2
          )

       + H(R(-1),x)*z2*nf*cf*ca * (
          + 208
          - 64/3*x^-1
          + 208*x
          - 64/3*x^2
          )

       + H(R(-1),x)*z2*nf*cf^2 * (
          - 64
          + 64/3*x^-1
          - 64*x
          + 64/3*x^2
          )

       + H(R(-1),x)*z2*nf*ca^2 * (
          - 88
          + 16/3*x^-1
          - 88*x
          + 16/3*x^2
          )

       + H(R(-1),x)*z2*ca^3 * (
          - 424
          - 88*x^-1
          - 424*x
          - 88*x^2
          )

       + H(R(-1),x)*z3*ca^3 * (
          - 384
          + 192*[1+x]^-1
          - 192*x^-1
          - 192*x
          - 192*x^2
          )

       + H(R(-1,-2,0),x)*ca^3 * (
          - 256
          + 128*[1+x]^-1
          - 128*x^-1
          - 128*x
          - 128*x^2
          )

       + H(R(-1,-1),x)*z2*ca^3 * (
          + 512
          - 256*[1+x]^-1
          + 256*x^-1
          + 256*x
          + 256*x^2
          )

       + H(R(-1,-1,0),x)*nf*cf*ca * (
          + 288
          - 256/3*x^-1
          + 288*x
          - 256/3*x^2
          )

       + H(R(-1,-1,0),x)*nf*cf^2 * (
          - 128
          + 128/3*x^-1
          - 128*x
          + 128/3*x^2
          )

       + H(R(-1,-1,0),x)*nf*ca^2 * (
          - 112
          + 32*x^-1
          - 112*x
          + 32*x^2
          )

       + H(R(-1,-1,0),x)*ca^3 * (
          - 48
          + 176*x^-1
          - 48*x
          + 176*x^2
          )

       + H(R(-1,-1,0,0),x)*ca^3 * (
          - 768
          + 384*[1+x]^-1
          - 384*x^-1
          - 384*x
          - 384*x^2
          )

       + H(R(-1,-1,2),x)*ca^3 * (
          - 512
          + 256*[1+x]^-1
          - 256*x^-1
          - 256*x
          - 256*x^2
          )

       + H(R(-1,0),x)*z2*ca^3 * (
          - 576
          + 288*[1+x]^-1
          - 288*x^-1
          - 288*x
          - 288*x^2
          )

       + H(R(-1,0),x)*nf*cf*ca * (
          - 1232/3
          + 704/9*x^-1
          - 1520/3*x
          - 160/9*x^2
          )

       + H(R(-1,0),x)*nf*cf^2 * (
          + 1072/3
          + 1072/3*x
          )

       + H(R(-1,0),x)*nf*ca^2 * (
          + 1208/9
          + 320/9*[1+x]^-1
          - 304/3*x^-1
          + 1528/9*x
          - 304/3*x^2
          )

       + H(R(-1,0),x)*ca^3 * (
          - 872/9
          - 2144/9*[1+x]^-1
          - 680/3*x^-1
          - 3016/9*x
          - 680/3*x^2
          )

       + H(R(-1,0,0),x)*nf*cf*ca * (
          - 144
          - 32/3*x^-1
          - 144*x
          - 32/3*x^2
          )

       + H(R(-1,0,0),x)*nf*cf^2 * (
          + 64
          - 64/3*x^-1
          + 64*x
          - 64/3*x^2
          )

       + H(R(-1,0,0),x)*nf*ca^2 * (
          + 72
          - 32/3*x^-1
          + 72*x
          - 32/3*x^2
          )

       + H(R(-1,0,0),x)*ca^3 * (
          + 608
          + 1408/3*x^-1
          + 608*x
          + 1408/3*x^2
          )

       + H(R(-1,0,0,0),x)*ca^3 * (
          + 512
          - 256*[1+x]^-1
          + 256*x^-1
          + 256*x
          + 256*x^2
          )

       + H(R(-1,2),x)*nf*cf*ca * (
          - 64
          - 64/3*x^-1
          - 64*x
          - 64/3*x^2
          )

       + H(R(-1,2),x)*nf*ca^2 * (
          + 32
          + 32/3*x^-1
          + 32*x
          + 32/3*x^2
          )

       + H(R(-1,2),x)*ca^3 * (
          + 400
          + 176*x^-1
          + 400*x
          + 176*x^2
          )

       + H(R(-1,2,0),x)*ca^3 * (
          + 128
          - 64*[1+x]^-1
          + 64*x^-1
          + 64*x
          + 64*x^2
          )

       + H(R(-1,3),x)*ca^3 * (
          + 512
          - 256*[1+x]^-1
          + 256*x^-1
          + 256*x
          + 256*x^2
          )

       + H(R(0),x)*z2*nf*cf*ca * (
          + 64/3
          + 64/3*x^-1
          - 488/3*x
          - 32*x^2
          )

       + H(R(0),x)*z2*nf*cf^2 * (
          + 64
          + 80*x
          )

       + H(R(0),x)*z2*nf*ca^2 * (
          - 4/3
          + 16/3*[1+x]^-1
          - 32/3*x^-1
          + 140/3*x
          + 32/3*x^2
          )

       + H(R(0),x)*z2*nf^2*cf * (
          + 32/3
          + 32/3*x
          )

       + H(R(0),x)*z2*ca^3 * (
          + 1480/3
          - 88/3*[1+x]^-1
          - 176/3*x^-1
          + 736/3*x
          + 1936/3*x^2
          )

       + H(R(0),x)*z3*nf*cf*ca * (
          - 16
          + 144*x
          )

       + H(R(0),x)*z3*nf*cf^2 * (
          + 112
          - 16*x
          )

       + H(R(0),x)*z3*nf*ca^2 * (
          - 96*x
          )

       + H(R(0),x)*z3*ca^3 * (
          - 112*[1-x]^-1
          - 80*[1+x]^-1
          - 32*x^-1
          - 160*x
          + 192*x^2
          )

       + H(R(0),x)*nf*cf*ca * (
          + 3220/27
          - 1376/27*x^-1
          + 13804/27*x
          + 112*x^2
          )

       + H(R(0),x)*nf*cf^2 * (
          - 254
          - 1082/3*x
          + 72*x^2
          )

       + H(R(0),x)*nf*ca^2 * (
          + 7472/27
          - 8/3*[1-x]^-1
          + 1136/27*x^-1
          - 3958/27*x
          + 2612/9*x^2
          )

       + H(R(0),x)*nf^2*cf * (
          - 352/27
          + 1088/27*x
          + 176/27*x^2
          )

       + H(R(0),x)*nf^2*ca * (
          + 152/27
          + 86/27*x
          + 104/27*x^2
          )

       + H(R(0),x)*ca^3 * (
          + 30794/27
          + 8/3*[1-x]^-1
          + 6320/27*x^-1
          + 9374/27*x
          + 10604/9*x^2
          )

       + H(R(0,0),x)*z2*nf*cf*ca * (
          + 96
          + 96*x
          )

       + H(R(0,0),x)*z2*nf*cf^2 * (
          + 32
          + 32*x
          )

       + H(R(0,0),x)*z2*nf*ca^2 * (
          - 24
          - 40*x
          )

       + H(R(0,0),x)*z2*ca^3 * (
          + 96
          - 128*[1-x]^-1
          - 128*[1+x]^-1
          - 352*x
          + 256*x^2
          )

       + H(R(0,0),x)*nf*cf*ca * (
          + 4028/9
          + 4832/9*x
          + 1016/9*x^2
          )

       + H(R(0,0),x)*nf*cf^2 * (
          - 328/3
          - 396*x
          + 224/3*x^2
          )

       + H(R(0,0),x)*nf*ca^2 * (
          - 208/9
          - 160/9*[1-x]^-1
          - 160/9*[1+x]^-1
          - 2420/9*x
          + 496/9*x^2
          )

       + H(R(0,0),x)*nf^2*cf * (
          + 184/9
          + 232/9*x
          + 64/9*x^2
          )

       + H(R(0,0),x)*nf^2*ca * (
          - 16/9
          - 16/9*x
          )

       + H(R(0,0),x)*ca^3 * (
          - 11620/9
          + 1072/9*[1-x]^-1
          + 1072/9*[1+x]^-1
          + 1052/3*x
          - 12136/9*x^2
          )

       + H(R(0,0,0),x)*nf*cf*ca * (
          + 232/3
          - 560/3*x
          )

       + H(R(0,0,0),x)*nf*cf^2 * (
          - 24
          - 88*x
          + 32/3*x^2
          )

       + H(R(0,0,0),x)*nf*ca^2 * (
          + 32
          - 152/3*x
          )

       + H(R(0,0,0),x)*nf^2*cf * (
          - 16/3
          - 16/3*x
          )

       + H(R(0,0,0),x)*ca^3 * (
          - 368
          + 464/3*x
          - 704*x^2
          )

       + H(R(0,0,0,0),x)*nf*cf*ca * (
          + 128
          - 192*x
          )

       + H(R(0,0,0,0),x)*nf*cf^2 * (
          - 32
          - 32*x
          )

       + H(R(0,0,0,0),x)*nf*ca^2 * (
          + 16*x
          )

       + H(R(0,0,0,0),x)*ca^3 * (
          - 256
          + 64*[1-x]^-1
          + 64*[1+x]^-1
          + 448*x
          - 128*x^2
          )

       + H(R(1),x)*z2*nf*cf*ca * (
          + 144
          + 128/3*x^-1
          - 144*x
          - 128/3*x^2
          )

       + H(R(1),x)*z2*nf*cf^2 * (
          - 64
          - 64/3*x^-1
          + 64*x
          + 64/3*x^2
          )

       + H(R(1),x)*z2*nf*ca^2 * (
          - 56
          - 16*x^-1
          + 56*x
          + 16*x^2
          )

       + H(R(1),x)*z2*ca^3 * (
          - 24
          - 88*x^-1
          + 24*x
          + 88*x^2
          )

       + H(R(1),x)*z3*ca^3 * (
          + 192
          - 96*[1-x]^-1
          - 96*x^-1
          - 96*x
          + 96*x^2
          )

       + H(R(1),x)*nf*cf*ca * (
          - 2264/9
          - 2084/27*x^-1
          + 3428/9*x
          - 1408/27*x^2
          )

       + H(R(1),x)*nf*cf^2 * (
          + 88/3
          + 124/3*x^-1
          - 428/3*x
          + 72*x^2
          )

       + H(R(1),x)*nf*ca^2 * (
          + 1354/9
          + 820/27*x^-1
          - 1354/9*x
          - 820/27*x^2
          )

       + H(R(1),x)*nf^2*cf * (
          - 104/3
          + 256/27*x^-1
          + 56/3*x
          + 176/27*x^2
          )

       + H(R(1),x)*nf^2*ca * (
          + 22/9
          - 104/27*x^-1
          - 22/9*x
          + 104/27*x^2
          )

       + H(R(1),x)*ca^3 * (
          + 124/9
          - 1652/27*x^-1
          - 124/9*x
          + 1652/27*x^2
          )

       + H(R(1,-2,0),x)*ca^3 * (
          + 128
          - 64*[1-x]^-1
          - 64*x^-1
          - 64*x
          + 64*x^2
          )

       + H(R(1,0),x)*z2*ca^3 * (
          + 192
          - 96*[1-x]^-1
          - 96*x^-1
          - 96*x
          + 96*x^2
          )

       + H(R(1,0),x)*nf*cf*ca * (
          - 256/3
          + 136/9*x^-1
          + 112/3*x
          + 296/9*x^2
          )

       + H(R(1,0),x)*nf*cf^2 * (
          - 184/3
          - 80/3*x^-1
          + 40/3*x
          + 224/3*x^2
          )

       + H(R(1,0),x)*nf*ca^2 * (
          + 784/9
          - 320/9*[1-x]^-1
          - 176/3*x^-1
          - 464/9*x
          + 176/3*x^2
          )

       + H(R(1,0),x)*nf^2*cf * (
          - 16/3
          - 64/9*x^-1
          + 16/3*x
          + 64/9*x^2
          )

       + H(R(1,0),x)*ca^3 * (
          - 2344/9
          + 2144/9*[1-x]^-1
          + 1072/9*x^-1
          + 200/9*x
          - 1072/9*x^2
          )

       + H(R(1,0,0),x)*nf*cf*ca * (
          - 104
          - 128/3*x^-1
          + 104*x
          + 128/3*x^2
          )

       + H(R(1,0,0),x)*nf*cf^2 * (
          + 56
          + 32/3*x^-1
          - 56*x
          - 32/3*x^2
          )

       + H(R(1,0,0),x)*nf*ca^2 * (
          + 116/3
          - 16/3*[1-x]^-1
          - 100/3*x
          )

       + H(R(1,0,0),x)*ca^3 * (
          - 776/3
          + 88/3*[1-x]^-1
          + 880/3*x^-1
          + 688/3*x
          - 880/3*x^2
          )

       + H(R(1,0,0,0),x)*ca^3 * (
          - 256
          + 128*[1-x]^-1
          + 128*x^-1
          + 128*x
          - 128*x^2
          )

       + H(R(1,1),x)*nf*cf*ca * (
          + 12
          + 16/9*x^-1
          - 12*x
          - 16/9*x^2
          )

       + H(R(1,1),x)*nf*cf^2 * (
          - 28/3
          - 64/3*x^-1
          + 28/3*x
          + 64/3*x^2
          )

       + H(R(1,1),x)*nf^2*cf * (
          - 8/3
          - 32/9*x^-1
          + 8/3*x
          + 32/9*x^2
          )

       + H(R(1,1,0),x)*nf*cf*ca * (
          - 16
          - 64/3*x^-1
          + 16*x
          + 64/3*x^2
          )

       + H(R(1,1,0),x)*nf*cf^2 * (
          + 16
          + 64/3*x^-1
          - 16*x
          - 64/3*x^2
          )

       + H(R(1,1,0,0),x)*ca^3 * (
          - 256
          + 128*[1-x]^-1
          + 128*x^-1
          + 128*x
          - 128*x^2
          )

       + H(R(1,1,1),x)*nf*cf*ca * (
          - 16
          - 64/3*x^-1
          + 16*x
          + 64/3*x^2
          )

       + H(R(1,1,1),x)*nf*cf^2 * (
          + 16
          + 64/3*x^-1
          - 16*x
          - 64/3*x^2
          )

       + H(R(1,2,0),x)*ca^3 * (
          - 256
          + 128*[1-x]^-1
          + 128*x^-1
          + 128*x
          - 128*x^2
          )

       + H(R(1,3),x)*ca^3 * (
          - 256
          + 128*[1-x]^-1
          + 128*x^-1
          + 128*x
          - 128*x^2
          )

       + H(R(2),x)*z2*nf*cf*ca * (
          + 128
          + 128*x
          )

       + H(R(2),x)*z2*nf*cf^2 * (
          - 64
          - 64*x
          )

       + H(R(2),x)*z2*nf*ca^2 * (
          - 48
          - 48*x
          )

       + H(R(2),x)*z2*ca^3 * (
          - 64*[1-x]^-1
          + 32*[1+x]^-1
          - 96*x^-1
          - 160*x
          + 32*x^2
          )

       + H(R(2),x)*nf*cf*ca * (
          - 2696/9
          + 32/3*x^-1
          - 596/9*x
          + 160/9*x^2
          )

       + H(R(2),x)*nf*cf^2 * (
          + 64
          + 20*x
          + 64/3*x^2
          )

       + H(R(2),x)*nf*ca^2 * (
          + 1700/9
          - 320/9*[1-x]^-1
          - 176/3*x^-1
          + 452/9*x
          + 176/3*x^2
          )

       + H(R(2),x)*nf^2*cf * (
          - 16/9
          - 64/9*x
          + 32/9*x^2
          )

       + H(R(2),x)*nf^2*ca * (
          - 32/9
          - 32/9*x
          )

       + H(R(2),x)*ca^3 * (
          - 976/3
          + 2144/9*[1-x]^-1
          + 1072/9*x^-1
          - 128/3*x
          - 1072/9*x^2
          )

       + H(R(2,0),x)*nf*cf*ca * (
          - 16/3
          - 64/3*x^-1
          + 8/3*x
          + 32/3*x^2
          )

       + H(R(2,0),x)*nf*cf^2 * (
          - 80
          - 128*x
          - 64/3*x^2
          )

       + H(R(2,0),x)*nf*ca^2 * (
          - 32/3
          - 32/3*x
          )

       + H(R(2,0),x)*nf^2*cf * (
          - 32/3
          - 32/3*x
          )

       + H(R(2,0),x)*ca^3 * (
          - 688/3
          + 352/3*x^-1
          + 464/3*x
          - 352*x^2
          )

       + H(R(2,0,0),x)*nf*cf*ca * (
          - 112
          - 112*x
          )

       + H(R(2,0,0),x)*nf*cf^2 * (
          + 48
          + 48*x
          )

       + H(R(2,0,0),x)*nf*ca^2 * (
          + 24
          + 24*x
          )

       + H(R(2,0,0),x)*ca^3 * (
          - 160
          + 160*[1-x]^-1
          + 160*x^-1
          + 320*x
          - 160*x^2
          )

       + H(R(2,1),x)*nf*cf*ca * (
          + 88/3
          - 32/3*x^-1
          + 136/3*x
          + 32/3*x^2
          )

       + H(R(2,1),x)*nf*cf^2 * (
          - 48
          - 64*x
          - 64/3*x^2
          )

       + H(R(2,1),x)*nf^2*cf * (
          - 16/3
          - 16/3*x
          )

       + H(R(2,1,0),x)*nf*cf*ca * (
          - 32
          - 32*x
          )

       + H(R(2,1,0),x)*nf*cf^2 * (
          + 32
          + 32*x
          )

       + H(R(2,1,0),x)*ca^3 * (
          - 256
          + 128*[1-x]^-1
          + 128*x^-1
          + 128*x
          - 128*x^2
          )

       + H(R(2,1,1),x)*nf*cf*ca * (
          - 32
          - 32*x
          )

       + H(R(2,1,1),x)*nf*cf^2 * (
          + 32
          + 32*x
          )

       + H(R(2,2),x)*ca^3 * (
          - 256
          + 128*[1-x]^-1
          + 128*x^-1
          + 128*x
          - 128*x^2
          )

       + H(R(3),x)*nf*cf*ca * (
          - 64/3
          + 152/3*x
          + 32*x^2
          )

       + H(R(3),x)*nf*cf^2 * (
          - 64
          - 80*x
          )

       + H(R(3),x)*nf*ca^2 * (
          + 4/3
          - 16/3*[1-x]^-1
          - 212/3*x
          - 32/3*x^2
          )

       + H(R(3),x)*nf^2*cf * (
          - 32/3
          - 32/3*x
          )

       + H(R(3),x)*ca^3 * (
          - 1480/3
          + 88/3*[1-x]^-1
          - 256/3*x
          - 1936/3*x^2
          )

       + H(R(3,0),x)*nf*cf*ca * (
          - 64
          - 64*x
          )

       + H(R(3,0),x)*ca^3 * (
          - 128
          + 160*[1-x]^-1
          + 32*[1+x]^-1
          + 128*x^-1
          + 384*x
          - 192*x^2
          )

       + H(R(3,1),x)*nf*cf*ca * (
          - 16
          - 16*x
          )

       + H(R(3,1),x)*nf*cf^2 * (
          + 16
          + 16*x
          )

       + H(R(3,1),x)*ca^3 * (
          - 256
          + 128*[1-x]^-1
          + 128*x^-1
          + 128*x
          - 128*x^2
          )

       + H(R(4),x)*nf*cf*ca * (
          - 96
          - 96*x
          )

       + H(R(4),x)*nf*cf^2 * (
          - 32
          - 32*x
          )

       + H(R(4),x)*nf*ca^2 * (
          + 24
          + 24*x
          )

       + H(R(4),x)*ca^3 * (
          - 96
          + 128*[1-x]^-1
          + 128*[1+x]^-1
          + 416*x
          - 256*x^2
          );

L   Pqg2 =

       + z2*nf*cf*ca * (
          + 688/9
          + 268/9*x
          + 392*x^2
          )

       + z2*nf*cf^2 * (
          - 68
          + 48*x
          - 244*x^2
          )

       + z2*nf*ca^2 * (
          - 628/3
          + 512/9*x^-1
          + 2096/9*x
          - 620/9*x^2
          )

       + z2*nf^2*cf * (
          + 80/9
          - 112/9*x
          + 112/9*x^2
          )

       + z2*nf^2*ca * (
          + 88/9*x
          )

       + z2^2*nf*cf*ca * (
          - 292/5
          - 808/5*x
          - 32*x^2
          )

       + z2^2*nf*cf^2 * (
          + 32
          - 192/5*x
          + 352/5*x^2
          )

       + z2^2*nf*ca^2 * (
          + 538/5
          + 396*x
          + 224/5*x^2
          )

       + z3*nf*cf*ca * (
          - 100/3
          - 64*x^-1
          - 1792/3*x
          + 2240/3*x^2
          )

       + z3*nf*cf^2 * (
          - 24
          + 136*x
          - 304*x^2
          )

       + z3*nf*ca^2 * (
          + 48
          + 96*x^-1
          + 1000*x
          - 2768/3*x^2
          )

       + z3*nf^2*cf * (
          - 8/3
          + 16/3*x
          - 16/3*x^2
          )

       + z3*nf^2*ca * (
          - 16*x
          )

       + nf*cf*ca * (
          + 1429/12
          + 220/3*x^-1
          + 2303/2*x
          - 3997/3*x^2
          )

       + nf*cf^2 * (
          + 963/4
          - 641/2*x
          + 81*x^2
          )

       + nf*ca^2 * (
          + 10454/27
          - 9404/27*x^-1
          - 102608/27*x
          + 103040/27*x^2
          )

       + nf^2*cf * (
          - 13025/54
          + 1232/81*x^-1
          - 89/27*x
          + 18424/81*x^2
          )

       + nf^2*ca * (
          + 226/27
          - 424/81*x^-1
          - 1348/27*x
          + 2800/81*x^2
          )

       + H(R(-3,0),x)*nf*cf*ca * (
          + 48
          - 32*x
          )

       + H(R(-3,0),x)*nf*cf^2 * (
          - 64
          - 128*x^2
          )

       + H(R(-3,0),x)*nf*ca^2 * (
          + 72
          - 16*x
          )

       + H(R(-2),x)*z2*nf*cf*ca * (
          + 112
          + 128*x
          + 288*x^2
          )

       + H(R(-2),x)*z2*nf*cf^2 * (
          + 32
          )

       + H(R(-2),x)*z2*nf*ca^2 * (
          + 56
          - 16*x
          + 64*x^2
          )

       + H(R(-2,-1,0),x)*nf*cf*ca * (
          + 32
          + 128*x
          + 192*x^2
          )

       + H(R(-2,-1,0),x)*nf*cf^2 * (
          + 64
          )

       + H(R(-2,-1,0),x)*nf*ca^2 * (
          + 48
          - 160*x
          )

       + H(R(-2,0),x)*nf*cf*ca * (
          + 208
          - 64*x
          + 80*x^2
          )

       + H(R(-2,0),x)*nf*cf^2 * (
          - 176
          - 32*x
          - 128*x^2
          )

       + H(R(-2,0),x)*nf*ca^2 * (
          - 72
          + 216*x
          - 400*x^2
          )

       + H(R(-2,0,0),x)*nf*cf*ca * (
          - 64
          - 96*x
          - 192*x^2
          )

       + H(R(-2,0,0),x)*nf*cf^2 * (
          - 64
          - 64*x
          - 128*x^2
          )

       + H(R(-2,0,0),x)*nf*ca^2 * (
          + 24
          - 208*x
          - 32*x^2
          )

       + H(R(-2,2),x)*nf*cf*ca * (
          - 96
          - 64*x
          - 192*x^2
          )

       + H(R(-2,2),x)*nf*ca^2 * (
          - 32
          - 64*x
          - 64*x^2
          )

       + H(R(-1),x)*z2*nf*cf*ca * (
          + 40
          + 80*x
          + 40*x^2
          )

       + H(R(-1),x)*z2*nf*cf^2 * (
          + 64
          + 128*x
          + 64*x^2
          )

       + H(R(-1),x)*z2*nf*ca^2 * (
          + 120
          + 32/3*x^-1
          + 88*x
          - 64/3*x^2
          )

       + H(R(-1),x)*z3*nf*cf*ca * (
          + 136
          + 272*x
          + 272*x^2
          )

       + H(R(-1),x)*z3*nf*ca^2 * (
          - 40
          - 80*x
          - 80*x^2
          )

       + H(R(-1,-2,0),x)*nf*cf*ca * (
          + 48
          + 96*x
          + 96*x^2
          )

       + H(R(-1,-2,0),x)*nf*cf^2 * (
          + 32
          + 64*x
          + 64*x^2
          )

       + H(R(-1,-2,0),x)*nf*ca^2 * (
          - 16
          - 32*x
          - 32*x^2
          )

       + H(R(-1,-1),x)*z2*nf*cf*ca * (
          - 144
          - 288*x
          - 288*x^2
          )

       + H(R(-1,-1),x)*z2*nf*ca^2 * (
          + 16
          + 32*x
          + 32*x^2
          )

       + H(R(-1,-1,-1,0),x)*nf*cf*ca * (
          - 96
          - 192*x
          - 192*x^2
          )

       + H(R(-1,-1,-1,0),x)*nf*ca^2 * (
          + 96
          + 192*x
          + 192*x^2
          )

       + H(R(-1,-1,0),x)*nf*cf*ca * (
          - 144
          - 224*x
          - 80*x^2
          )

       + H(R(-1,-1,0),x)*nf*cf^2 * (
          + 128
          + 256*x
          + 128*x^2
          )

       + H(R(-1,-1,0),x)*nf*ca^2 * (
          + 112
          - 64/3*x^-1
          - 80*x
          - 640/3*x^2
          )

       + H(R(-1,-1,0,0),x)*nf*cf*ca * (
          + 96
          + 192*x
          + 192*x^2
          )

       + H(R(-1,-1,0,0),x)*nf*cf^2 * (
          + 64
          + 128*x
          + 128*x^2
          )

       + H(R(-1,-1,0,0),x)*nf*ca^2 * (
          + 32
          + 64*x
          + 64*x^2
          )

       + H(R(-1,-1,2),x)*nf*cf*ca * (
          + 96
          + 192*x
          + 192*x^2
          )

       + H(R(-1,-1,2),x)*nf*ca^2 * (
          + 32
          + 64*x
          + 64*x^2
          )

       + H(R(-1,0),x)*z2*nf*cf*ca * (
          + 144
          + 288*x
          + 288*x^2
          )

       + H(R(-1,0),x)*nf*cf*ca * (
          + 296
          + 152*x
          - 144*x^2
          )

       + H(R(-1,0),x)*nf*cf^2 * (
          - 320
          - 368*x
          - 80*x^2
          )

       + H(R(-1,0),x)*nf*ca^2 * (
          - 704/9
          + 832/9*x^-1
          + 5864/9*x
          + 2216/3*x^2
          )

       + H(R(-1,0),x)*nf^2*ca * (
          + 80/9
          + 112/9*x
          + 112/9*x^2
          )

       + H(R(-1,0,0),x)*nf*cf*ca * (
          + 40
          + 64*x
          + 48*x^2
          )

       + H(R(-1,0,0),x)*nf*cf^2 * (
          - 128
          - 288*x
          - 160*x^2
          )

       + H(R(-1,0,0),x)*nf*ca^2 * (
          - 256/3
          - 128/3*x^-1
          - 1016/3*x
          - 976/3*x^2
          )

       + H(R(-1,0,0),x)*nf^2*ca * (
          + 16/3
          + 32/3*x
          + 32/3*x^2
          )

       + H(R(-1,0,0,0),x)*nf*cf*ca * (
          - 88
          - 176*x
          - 176*x^2
          )

       + H(R(-1,0,0,0),x)*nf*cf^2 * (
          - 16
          - 32*x
          - 32*x^2
          )

       + H(R(-1,0,0,0),x)*nf*ca^2 * (
          - 24
          - 48*x
          - 48*x^2
          )

       + H(R(-1,2),x)*nf*cf*ca * (
          - 112
          - 192*x
          - 80*x^2
          )

       + H(R(-1,2),x)*nf*ca^2 * (
          - 64
          - 64/3*x^-1
          - 128*x
          - 256/3*x^2
          )

       + H(R(-1,2,0),x)*nf*cf*ca * (
          - 32
          - 64*x
          - 64*x^2
          )

       + H(R(-1,2,1),x)*nf*cf*ca * (
          - 32
          - 64*x
          - 64*x^2
          )

       + H(R(-1,2,1),x)*nf*ca^2 * (
          + 32
          + 64*x
          + 64*x^2
          )

       + H(R(-1,3),x)*nf*cf*ca * (
          - 96
          - 192*x
          - 192*x^2
          )

       + H(R(-1,3),x)*nf*ca^2 * (
          - 32
          - 64*x
          - 64*x^2
          )

       + H(R(0),x)*z2*nf*cf*ca * (
          - 40
          - 360*x
          - 1384/3*x^2
          )

       + H(R(0),x)*z2*nf*cf^2 * (
          - 36
          + 128*x
          - 176*x^2
          )

       + H(R(0),x)*z2*nf*ca^2 * (
          - 44
          + 108*x
          - 248/3*x^2
          )

       + H(R(0),x)*z3*nf*cf*ca * (
          - 88
          - 656*x
          + 32*x^2
          )

       + H(R(0),x)*z3*nf*cf^2 * (
          - 56
          + 208*x
          - 224*x^2
          )

       + H(R(0),x)*z3*nf*ca^2 * (
          + 192
          + 576*x
          )

       + H(R(0),x)*nf*cf*ca * (
          + 2696/27
          + 24569/27*x
          + 11332/27*x^2
          )

       + H(R(0),x)*nf*cf^2 * (
          + 170
          + 57*x
          + 348*x^2
          )

       + H(R(0),x)*nf*ca^2 * (
          - 8696/27
          - 896/27*x^-1
          - 30962/27*x
          - 3040*x^2
          )

       + H(R(0),x)*nf^2*cf * (
          - 4856/27
          - 5270/27*x
          - 560/9*x^2
          )

       + H(R(0),x)*nf^2*ca * (
          - 160/27
          + 560/27*x
          - 1832/27*x^2
          )

       + H(R(0,0),x)*z2*nf*cf*ca * (
          + 96
          + 96*x
          + 64*x^2
          )

       + H(R(0,0),x)*z2*nf*cf^2 * (
          - 56
          + 112*x
          - 224*x^2
          )

       + H(R(0,0),x)*z2*nf*ca^2 * (
          - 12
          + 56*x
          - 96*x^2
          )

       + H(R(0,0),x)*nf*cf*ca * (
          - 1267/9
          - 3190/9*x
          - 2204/9*x^2
          )

       + H(R(0,0),x)*nf*cf^2 * (
          + 89
          + 126*x
          + 352*x^2
          )

       + H(R(0,0),x)*nf*ca^2 * (
          + 2396/9
          + 200*x
          + 10244/9*x^2
          )

       + H(R(0,0),x)*nf^2*cf * (
          - 1370/9
          - 884/9*x
          - 352/9*x^2
          )

       + H(R(0,0),x)*nf^2*ca * (
          + 64/9
          + 104/3*x
          + 64/9*x^2
          )

       + H(R(0,0,0),x)*nf*cf*ca * (
          + 44/3
          + 344/3*x
          + 1264/3*x^2
          )

       + H(R(0,0,0),x)*nf*cf^2 * (
          + 12
          + 64*x
          + 240*x^2
          )

       + H(R(0,0,0),x)*nf*ca^2 * (
          - 56/3
          + 56/3*x
          + 96*x^2
          )

       + H(R(0,0,0),x)*nf^2*cf * (
          - 152/3
          + 160/3*x
          + 32*x^2
          )

       + H(R(0,0,0),x)*nf^2*ca * (
          - 16/3
          + 64/3*x
          )

       + H(R(0,0,0,0),x)*nf*cf*ca * (
          - 32
          - 64*x
          )

       + H(R(0,0,0,0),x)*nf*cf^2 * (
          + 16
          + 128*x^2
          )

       + H(R(0,0,0,0),x)*nf*ca^2 * (
          + 64
          - 240*x
          )

       + H(R(0,0,0,0),x)*nf^2*cf * (
          - 32
          + 64*x
          )

       + H(R(1),x)*z2*nf*cf*ca * (
          - 52
          - 40*x
          + 80*x^2
          )

       + H(R(1),x)*z2*nf*cf^2 * (
          + 32
          + 80*x
          - 112*x^2
          )

       + H(R(1),x)*z2*nf*ca^2 * (
          + 212/3
          + 32/3*x^-1
          - 64/3*x
          - 136/3*x^2
          )

       + H(R(1),x)*z2*nf^2*ca * (
          - 8/3
          + 16/3*x
          - 16/3*x^2
          )

       + H(R(1),x)*z3*nf*cf*ca * (
          + 312
          - 624*x
          + 624*x^2
          )

       + H(R(1),x)*z3*nf*cf^2 * (
          - 112
          + 224*x
          - 224*x^2
          )

       + H(R(1),x)*z3*nf*ca^2 * (
          - 248
          + 496*x
          - 496*x^2
          )

       + H(R(1),x)*nf*cf*ca * (
          - 3692/27
          - 1484/27*x^-1
          + 12892/27*x
          - 9620/27*x^2
          )

       + H(R(1),x)*nf*cf^2 * (
          - 32
          - 282*x
          + 348*x^2
          )

       + H(R(1),x)*nf*ca^2 * (
          + 8288/27
          + 644/9*x^-1
          - 7750/27*x
          - 1520/27*x^2
          )

       + H(R(1),x)*nf^2*cf * (
          + 224/27
          - 148/27*x
          + 112/27*x^2
          )

       + H(R(1),x)*nf^2*ca * (
          - 152/27
          + 112/27*x
          - 112/27*x^2
          )

       + H(R(1,-2,0),x)*nf*cf*ca * (
          + 48
          - 96*x
          + 96*x^2
          )

       + H(R(1,-2,0),x)*nf*cf^2 * (
          - 32
          + 64*x
          - 64*x^2
          )

       + H(R(1,-2,0),x)*nf*ca^2 * (
          - 48
          + 96*x
          - 96*x^2
          )

       + H(R(1,0),x)*z2*nf*cf*ca * (
          + 144
          - 288*x
          + 288*x^2
          )

       + H(R(1,0),x)*z2*nf*cf^2 * (
          - 112
          + 224*x
          - 224*x^2
          )

       + H(R(1,0),x)*z2*nf*ca^2 * (
          - 80
          + 160*x
          - 160*x^2
          )

       + H(R(1,0),x)*nf*cf*ca * (
          - 116/9
          + 368/9*x^-1
          + 1888/9*x
          - 212*x^2
          )

       + H(R(1,0),x)*nf*cf^2 * (
          + 160
          - 352*x
          + 272*x^2
          )

       + H(R(1,0),x)*nf*ca^2 * (
          + 92/3
          + 24*x^-1
          + 688/3*x
          - 276*x^2
          )

       + H(R(1,0),x)*nf^2*cf * (
          - 40/9
          + 128/9*x
          - 128/9*x^2
          )

       + H(R(1,0,0),x)*nf*cf*ca * (
          + 472/3
          + 32/3*x^-1
          - 488/3*x
          )

       + H(R(1,0,0),x)*nf*cf^2 * (
          - 32
          - 48*x
          + 80*x^2
          )

       + H(R(1,0,0),x)*nf*ca^2 * (
          - 304/3
          - 32*x^-1
          - 148/3*x
          + 592/3*x^2
          )

       + H(R(1,0,0),x)*nf^2*cf * (
          - 16/3
          + 32/3*x
          - 32/3*x^2
          )

       + H(R(1,0,0),x)*nf^2*ca * (
          - 8/3
          + 16/3*x
          - 16/3*x^2
          )

       + H(R(1,0,0,0),x)*nf*cf*ca * (
          - 24
          + 48*x
          - 48*x^2
          )

       + H(R(1,0,0,0),x)*nf*cf^2 * (
          + 48
          - 96*x
          + 96*x^2
          )

       + H(R(1,0,0,0),x)*nf*ca^2 * (
          + 40
          - 80*x
          + 80*x^2
          )

       + H(R(1,1),x)*z2*nf*cf*ca * (
          + 96
          - 192*x
          + 192*x^2
          )

       + H(R(1,1),x)*z2*nf*cf^2 * (
          - 80
          + 160*x
          - 160*x^2
          )

       + H(R(1,1),x)*z2*nf*ca^2 * (
          - 16
          + 32*x
          - 32*x^2
          )

       + H(R(1,1),x)*nf*cf*ca * (
          - 808/9
          + 368/9*x^-1
          + 4568/9*x
          - 4096/9*x^2
          )

       + H(R(1,1),x)*nf*cf^2 * (
          + 108
          - 296*x
          + 244*x^2
          )

       + H(R(1,1),x)*nf*ca^2 * (
          - 164/9
          - 160/9*x^-1
          - 1904/9*x
          + 188*x^2
          )

       + H(R(1,1),x)*nf^2*cf * (
          - 80/9
          + 112/9*x
          - 112/9*x^2
          )

       + H(R(1,1),x)*nf^2*ca * (
          + 80/9
          - 112/9*x
          + 112/9*x^2
          )

       + H(R(1,1,0),x)*nf*cf*ca * (
          + 4
          - 64/3*x^-1
          - 88*x
          + 280/3*x^2
          )

       + H(R(1,1,0),x)*nf*cf^2 * (
          - 32
          - 48*x
          + 80*x^2
          )

       + H(R(1,1,0),x)*nf*ca^2 * (
          + 92/3
          + 64/3*x^-1
          + 392/3*x
          - 168*x^2
          )

       + H(R(1,1,0),x)*nf^2*ca * (
          - 8/3
          + 16/3*x
          - 16/3*x^2
          )

       + H(R(1,1,0,0),x)*nf*cf*ca * (
          + 16
          - 32*x
          + 32*x^2
          )

       + H(R(1,1,0,0),x)*nf*cf^2 * (
          + 64
          - 128*x
          + 128*x^2
          )

       + H(R(1,1,0,0),x)*nf*ca^2 * (
          - 16
          + 32*x
          - 32*x^2
          )

       + H(R(1,1,1),x)*nf*cf*ca * (
          - 56/3
          - 32/3*x^-1
          + 424/3*x
          - 416/3*x^2
          )

       + H(R(1,1,1),x)*nf*cf^2 * (
          - 4
          - 80*x
          + 96*x^2
          )

       + H(R(1,1,1),x)*nf*ca^2 * (
          + 68/3
          + 32/3*x^-1
          - 184/3*x
          + 128/3*x^2
          )

       + H(R(1,1,1),x)*nf^2*cf * (
          + 8/3
          - 16/3*x
          + 16/3*x^2
          )

       + H(R(1,1,1),x)*nf^2*ca * (
          - 8/3
          + 16/3*x
          - 16/3*x^2
          )

       + H(R(1,1,1,0),x)*nf*cf*ca * (
          + 48
          - 96*x
          + 96*x^2
          )

       + H(R(1,1,1,0),x)*nf*cf^2 * (
          + 16
          - 32*x
          + 32*x^2
          )

       + H(R(1,1,1,0),x)*nf*ca^2 * (
          - 64
          + 128*x
          - 128*x^2
          )

       + H(R(1,1,1,1),x)*nf*cf*ca * (
          - 64
          + 128*x
          - 128*x^2
          )

       + H(R(1,1,1,1),x)*nf*cf^2 * (
          + 32
          - 64*x
          + 64*x^2
          )

       + H(R(1,1,1,1),x)*nf*ca^2 * (
          + 32
          - 64*x
          + 64*x^2
          )

       + H(R(1,1,2),x)*nf*cf*ca * (
          - 48
          + 96*x
          - 96*x^2
          )

       + H(R(1,1,2),x)*nf*cf^2 * (
          + 80
          - 160*x
          + 160*x^2
          )

       + H(R(1,1,2),x)*nf*ca^2 * (
          - 32
          + 64*x
          - 64*x^2
          )

       + H(R(1,2),x)*nf*cf*ca * (
          - 20
          + 152*x
          - 120*x^2
          )

       + H(R(1,2),x)*nf*cf^2 * (
          + 32
          - 208*x
          + 176*x^2
          )

       + H(R(1,2),x)*nf*ca^2 * (
          - 44/3
          + 184/3*x
          - 184/3*x^2
          )

       + H(R(1,2),x)*nf^2*ca * (
          + 8/3
          - 16/3*x
          + 16/3*x^2
          )

       + H(R(1,2,0),x)*nf*cf^2 * (
          + 96
          - 192*x
          + 192*x^2
          )

       + H(R(1,2,0),x)*nf*ca^2 * (
          - 32
          + 64*x
          - 64*x^2
          )

       + H(R(1,2,1),x)*nf*cf*ca * (
          - 96
          + 192*x
          - 192*x^2
          )

       + H(R(1,2,1),x)*nf*cf^2 * (
          + 96
          - 192*x
          + 192*x^2
          )

       + H(R(1,3),x)*nf*cf*ca * (
          - 96
          + 192*x
          - 192*x^2
          )

       + H(R(1,3),x)*nf*cf^2 * (
          + 112
          - 224*x
          + 224*x^2
          )

       + H(R(1,3),x)*nf*ca^2 * (
          + 48
          - 96*x
          + 96*x^2
          )

       + H(R(2),x)*z2*nf*cf*ca * (
          + 16
          - 64*x
          + 128*x^2
          )

       + H(R(2),x)*z2*nf*cf^2 * (
          - 32
          + 128*x
          - 160*x^2
          )

       + H(R(2),x)*z2*nf*ca^2 * (
          + 24
          + 80*x
          )

       + H(R(2),x)*nf*cf*ca * (
          - 688/9
          + 1100/9*x
          - 392*x^2
          )

       + H(R(2),x)*nf*cf^2 * (
          + 68
          - 416*x
          + 244*x^2
          )

       + H(R(2),x)*nf*ca^2 * (
          + 628/3
          + 320/9*x^-1
          + 1256/3*x
          + 620/9*x^2
          )

       + H(R(2),x)*nf^2*cf * (
          - 80/9
          + 112/9*x
          - 112/9*x^2
          )

       + H(R(2),x)*nf^2*ca * (
          + 8/3*x
          )

       + H(R(2,0),x)*nf*cf*ca * (
          + 32
          + 72*x
          + 392*x^2
          )

       + H(R(2,0),x)*nf*cf^2 * (
          + 48
          - 80*x
          + 80*x^2
          )

       + H(R(2,0),x)*nf*ca^2 * (
          + 16
          + 96*x
          - 40/3*x^2
          )

       + H(R(2,0,0),x)*nf*cf*ca * (
          + 88
          + 16*x
          + 96*x^2
          )

       + H(R(2,0,0),x)*nf*cf^2 * (
          + 16
          - 96*x
          + 128*x^2
          )

       + H(R(2,0,0),x)*nf*ca^2 * (
          - 84
          - 200*x
          - 64*x^2
          )

       + H(R(2,1),x)*nf*cf*ca * (
          - 44/3
          + 496/3*x
          + 192*x^2
          )

       + H(R(2,1),x)*nf*cf^2 * (
          + 36
          - 104*x
          + 96*x^2
          )

       + H(R(2,1),x)*nf*ca^2 * (
          + 32/3*x^-1
          - 32*x
          - 848/3*x^2
          )

       + H(R(2,1),x)*nf^2*cf * (
          + 8/3
          - 16/3*x
          + 16/3*x^2
          )

       + H(R(2,1,0),x)*nf*cf*ca * (
          - 192*x
          + 96*x^2
          )

       + H(R(2,1,0),x)*nf*cf^2 * (
          + 32
          - 64*x
          + 32*x^2
          )

       + H(R(2,1,0),x)*nf*ca^2 * (
          + 32
          + 128*x
          )

       + H(R(2,1,1),x)*nf*cf*ca * (
          - 56
          + 16*x
          - 64*x^2
          )

       + H(R(2,1,1),x)*nf*cf^2 * (
          + 40
          - 80*x
          + 64*x^2
          )

       + H(R(2,1,1),x)*nf*ca^2 * (
          + 16
          + 64*x
          )

       + H(R(2,2),x)*nf*cf*ca * (
          - 32*x^2
          )

       + H(R(2,2),x)*nf*cf^2 * (
          + 64
          - 128*x
          + 160*x^2
          )

       + H(R(3),x)*nf*cf*ca * (
          + 40
          + 296*x
          + 1384/3*x^2
          )

       + H(R(3),x)*nf*cf^2 * (
          + 36
          - 160*x
          + 176*x^2
          )

       + H(R(3),x)*nf*ca^2 * (
          + 44
          + 108*x
          + 248/3*x^2
          )

       + H(R(3,0),x)*nf*cf*ca * (
          - 64
          - 192*x
          )

       + H(R(3,0),x)*nf*cf^2 * (
          + 64
          - 128*x
          + 192*x^2
          )

       + H(R(3,1),x)*nf*cf*ca * (
          - 64
          - 96*x
          - 64*x^2
          )

       + H(R(3,1),x)*nf*cf^2 * (
          + 80
          - 160*x
          + 192*x^2
          )

       + H(R(3,1),x)*nf*ca^2 * (
          + 48
          + 128*x
          )

       + H(R(4),x)*nf*cf*ca * (
          - 96
          - 128*x
          - 64*x^2
          )

       + H(R(4),x)*nf*cf^2 * (
          + 56
          - 112*x
          + 224*x^2
          )

       + H(R(4),x)*nf*ca^2 * (
          + 12
          - 72*x
          + 96*x^2
          );

L   Pgq2 =

       + z2*nf*cf*ca * (
          - 256/9
          - 112/3*x^-1
          + 308/9*x
          + 32/3*x^2
          )

       + z2*nf*cf^2 * (
          - 128/9
          + 496/9*x^-1
          - 560/9*x
          )

       + z2*cf*ca^2 * (
          + 568/9
          - 872/3*x^-1
          + 568/9*x
          - 1664/9*x^2
          )

       + z2*cf^2*ca * (
          + 2456/9
          - 160*x^-1
          - 5356/9*x
          + 96*x^2
          )

       + z2*cf^3 * (
          - 164
          + 112*x^-1
          + 520*x
          )

       + z2^2*cf*ca^2 * (
          - 772/5
          - 544/5*x^-1
          - 366/5*x
          )

       + z2^2*cf^2*ca * (
          - 784/5
          - 432/5*x^-1
          - 184/5*x
          )

       + z2^2*cf^3 * (
          + 744/5
          + 512/5*x^-1
          + 12*x
          )

       + z3*nf*cf*ca * (
          + 448/3
          - 80*x^-1
          - 184/3*x
          )

       + z3*nf*cf^2 * (
          - 496/3
          + 96*x^-1
          + 248/3*x
          )

       + z3*cf*ca^2 * (
          + 1424/3
          - 336*x^-1
          + 700/3*x
          + 256/3*x^2
          )

       + z3*cf^2*ca * (
          - 1472/3
          + 216*x^-1
          - 884/3*x
          - 32*x^2
          )

       + z3*cf^3 * (
          + 416
          - 240*x^-1
          + 208*x
          )

       + nf*cf*ca * (
          - 2320/9
          + 1934/9*x^-1
          + 148/3*x
          - 1048/9*x^2
          )

       + nf*cf^2 * (
          + 8707/27
          - 3250/9*x^-1
          + 3301/54*x
          - 224/9*x^2
          )

       + nf^2*cf * (
          + 16/9
          - 16/9*x^-1
          + 32/9*x
          )

       + cf*ca^2 * (
          - 12710/9
          + 138305/81*x^-1
          + 1789/3*x
          - 33680/81*x^2
          )

       + cf^2*ca * (
          - 11629/18
          + 163*x^-1
          + 3589/36*x
          + 56*x^2
          )

       + cf^3 * (
          + 475/2
          - 94*x^-1
          - 363/4*x
          )

       + H(R(-3,0),x)*cf*ca^2 * (
          - 144
          + 8*x
          )

       + H(R(-3,0),x)*cf^2*ca * (
          - 224
          + 16*x
          )

       + H(R(-3,0),x)*cf^3 * (
          + 256
          )

       + H(R(-2),x)*z2*cf*ca^2 * (
          - 432
          - 160*x^-1
          - 56*x
          )

       + H(R(-2),x)*z2*cf^2*ca * (
          + 96
          )

       + H(R(-2),x)*z2*cf^3 * (
          - 64
          )

       + H(R(-2,-1,0),x)*cf*ca^2 * (
          - 352
          - 64*x^-1
          + 16*x
          )

       + H(R(-2,-1,0),x)*cf^2*ca * (
          + 192
          )

       + H(R(-2,-1,0),x)*cf^3 * (
          - 128
          )

       + H(R(-2,0),x)*nf*cf*ca * (
          + 160/3
          - 32/3*x^-1
          - 16*x
          )

       + H(R(-2,0),x)*nf*cf^2 * (
          - 64
          + 64/3*x^-1
          + 32*x
          )

       + H(R(-2,0),x)*cf*ca^2 * (
          + 1160/3
          - 176/3*x^-1
          + 16*x
          + 64*x^2
          )

       + H(R(-2,0),x)*cf^2*ca * (
          - 576
          - 16*x
          )

       + H(R(-2,0),x)*cf^3 * (
          + 480
          + 80*x
          )

       + H(R(-2,0,0),x)*cf*ca^2 * (
          + 176
          + 224*x^-1
          + 152*x
          )

       + H(R(-2,0,0),x)*cf^2*ca * (
          - 96
          )

       + H(R(-2,0,0),x)*cf^3 * (
          + 128
          + 32*x
          )

       + H(R(-2,2),x)*cf*ca^2 * (
          + 256
          + 128*x^-1
          + 64*x
          )

       + H(R(-1),x)*z2*nf*cf*ca * (
          - 128/3
          - 128/3*x^-1
          - 64/3*x
          )

       + H(R(-1),x)*z2*cf*ca^2 * (
          - 520/3
          + 104*x^-1
          - 392/3*x
          - 32/3*x^2
          )

       + H(R(-1),x)*z2*cf^2*ca * (
          + 144
          - 48*x^-1
          + 88*x
          )

       + H(R(-1),x)*z2*cf^3 * (
          - 224
          - 96*x^-1
          - 160*x
          )

       + H(R(-1),x)*z3*cf*ca^2 * (
          - 368
          - 368*x^-1
          - 184*x
          )

       + H(R(-1),x)*z3*cf^2*ca * (
          + 176
          + 176*x^-1
          + 88*x
          )

       + H(R(-1,-2,0),x)*cf*ca^2 * (
          - 160
          - 160*x^-1
          - 80*x
          )

       + H(R(-1,-2,0),x)*cf^2*ca * (
          + 96
          + 96*x^-1
          + 48*x
          )

       + H(R(-1,-2,0),x)*cf^3 * (
          - 64
          - 64*x^-1
          - 32*x
          )

       + H(R(-1,-1),x)*z2*cf*ca^2 * (
          + 416
          + 416*x^-1
          + 208*x
          )

       + H(R(-1,-1),x)*z2*cf^2*ca * (
          - 160
          - 160*x^-1
          - 80*x
          )

       + H(R(-1,-1,-1,0),x)*cf*ca^2 * (
          + 192
          + 192*x^-1
          + 96*x
          )

       + H(R(-1,-1,-1,0),x)*cf^2*ca * (
          - 192
          - 192*x^-1
          - 96*x
          )

       + H(R(-1,-1,0),x)*nf*cf*ca * (
          - 128/3
          - 128/3*x^-1
          - 64/3*x
          )

       + H(R(-1,-1,0),x)*cf*ca^2 * (
          + 176/3
          + 304*x^-1
          - 176/3*x
          + 64/3*x^2
          )

       + H(R(-1,-1,0),x)*cf^2*ca * (
          + 480
          + 96*x^-1
          + 304*x
          )

       + H(R(-1,-1,0),x)*cf^3 * (
          - 448
          - 192*x^-1
          - 320*x
          )

       + H(R(-1,-1,0,0),x)*cf*ca^2 * (
          - 384
          - 384*x^-1
          - 192*x
          )

       + H(R(-1,-1,0,0),x)*cf^2*ca * (
          + 128
          + 128*x^-1
          + 64*x
          )

       + H(R(-1,-1,0,0),x)*cf^3 * (
          - 128
          - 128*x^-1
          - 64*x
          )

       + H(R(-1,-1,2),x)*cf*ca^2 * (
          - 320
          - 320*x^-1
          - 160*x
          )

       + H(R(-1,-1,2),x)*cf^2*ca * (
          + 64
          + 64*x^-1
          + 32*x
          )

       + H(R(-1,0),x)*z2*cf*ca^2 * (
          - 320
          - 320*x^-1
          - 160*x
          )

       + H(R(-1,0),x)*z2*cf^2*ca * (
          - 32
          - 32*x^-1
          - 16*x
          )

       + H(R(-1,0),x)*z2*cf^3 * (
          + 64
          + 64*x^-1
          + 32*x
          )

       + H(R(-1,0),x)*nf*cf*ca * (
          - 80/3
          - 656/9*x^-1
          + 8*x
          - 32/9*x^2
          )

       + H(R(-1,0),x)*nf*cf^2 * (
          + 496/9*x^-1
          - 48*x
          + 64/9*x^2
          )

       + H(R(-1,0),x)*cf*ca^2 * (
          - 920/3
          - 872/3*x^-1
          + 212/3*x
          - 160*x^2
          )

       + H(R(-1,0),x)*cf^2*ca * (
          - 608
          - 32*x^-1
          - 700*x
          )

       + H(R(-1,0),x)*cf^3 * (
          + 688
          + 112*x^-1
          + 608*x
          )

       + H(R(-1,0,0),x)*nf*cf*ca * (
          + 64/3
          + 64/3*x^-1
          + 32/3*x
          )

       + H(R(-1,0,0),x)*cf*ca^2 * (
          + 1160/3
          + 784/3*x^-1
          + 232/3*x
          + 128/3*x^2
          )

       + H(R(-1,0,0),x)*cf^2*ca * (
          - 240
          - 48*x^-1
          - 144*x
          )

       + H(R(-1,0,0),x)*cf^3 * (
          + 384
          + 192*x^-1
          + 224*x
          )

       + H(R(-1,0,0,0),x)*cf*ca^2 * (
          + 176
          + 176*x^-1
          + 88*x
          )

       + H(R(-1,0,0,0),x)*cf^2*ca * (
          + 48
          + 48*x^-1
          + 24*x
          )

       + H(R(-1,0,0,0),x)*cf^3 * (
          + 32
          + 32*x^-1
          + 16*x
          )

       + H(R(-1,2),x)*nf*cf*ca * (
          + 64/3
          + 64/3*x^-1
          + 32/3*x
          )

       + H(R(-1,2),x)*cf*ca^2 * (
          + 608/3
          + 48*x^-1
          + 304/3*x
          + 64/3*x^2
          )

       + H(R(-1,2),x)*cf^2*ca * (
          + 96
          + 96*x^-1
          + 64*x
          )

       + H(R(-1,2,0),x)*cf*ca^2 * (
          + 64
          + 64*x^-1
          + 32*x
          )

       + H(R(-1,2,1),x)*cf*ca^2 * (
          + 64
          + 64*x^-1
          + 32*x
          )

       + H(R(-1,2,1),x)*cf^2*ca * (
          - 64
          - 64*x^-1
          - 32*x
          )

       + H(R(-1,3),x)*cf*ca^2 * (
          + 256
          + 256*x^-1
          + 128*x
          )

       + H(R(0),x)*z2*nf*cf*ca * (
          - 64/3
          - 32/3*x^-1
          - 80/3*x
          )

       + H(R(0),x)*z2*nf*cf^2 * (
          + 32/3
          + 64/3*x^-1
          + 80/3*x
          )

       + H(R(0),x)*z2*cf*ca^2 * (
          + 2140/3
          - 176/3*x^-1
          + 1028/3*x
          + 96*x^2
          )

       + H(R(0),x)*z2*cf^2*ca * (
          - 752/3
          - 440/3*x
          )

       + H(R(0),x)*z2*cf^3 * (
          + 64
          + 36*x
          )

       + H(R(0),x)*z3*cf*ca^2 * (
          - 224
          - 32*x^-1
          - 80*x
          )

       + H(R(0),x)*z3*cf^2*ca * (
          - 64
          + 64*x
          )

       + H(R(0),x)*z3*cf^3 * (
          + 192
          - 48*x
          )

       + H(R(0),x)*nf*cf*ca * (
          + 6656/27
          + 1208/27*x^-1
          + 1688/27*x
          + 2000/27*x^2
          )

       + H(R(0),x)*nf*cf^2 * (
          - 5174/27
          - 1520/27*x^-1
          - 3134/27*x
          - 352/27*x^2
          )

       + H(R(0),x)*cf*ca^2 * (
          + 38224/27
          + 6320/27*x^-1
          + 3202/27*x
          + 9344/27*x^2
          )

       + H(R(0),x)*cf^2*ca * (
          - 9925/27
          + 7061/27*x
          + 2680/27*x^2
          )

       + H(R(0),x)*cf^3 * (
          + 91
          - 245*x
          )

       + H(R(0,0),x)*z2*cf*ca^2 * (
          - 104
          - 92*x
          )

       + H(R(0,0),x)*z2*cf^2*ca * (
          - 16*x
          )

       + H(R(0,0),x)*z2*cf^3 * (
          + 48
          - 24*x
          )

       + H(R(0,0),x)*nf*cf*ca * (
          - 1088/9
          - 668/9*x
          - 32/9*x^2
          )

       + H(R(0,0),x)*nf*cf^2 * (
          + 2236/9
          + 1306/9*x
          + 64/9*x^2
          )

       + H(R(0,0),x)*cf*ca^2 * (
          - 5080/9
          + 392/9*x
          - 616/9*x^2
          )

       + H(R(0,0),x)*cf^2*ca * (
          - 2590/9
          + 4631/9*x
          - 448/9*x^2
          )

       + H(R(0,0),x)*cf^3 * (
          - 70
          - 555*x
          )

       + H(R(0,0,0),x)*nf*cf*ca * (
          + 32/3
          )

       + H(R(0,0,0),x)*nf*cf^2 * (
          + 16/3
          - 32/3*x
          )

       + H(R(0,0,0),x)*cf*ca^2 * (
          - 272/3
          - 224*x
          - 224/3*x^2
          )

       + H(R(0,0,0),x)*cf^2*ca * (
          - 760/3
          + 608/3*x
          - 128/3*x^2
          )

       + H(R(0,0,0),x)*cf^3 * (
          + 16
          - 132*x
          )

       + H(R(0,0,0,0),x)*nf*cf^2 * (
          + 64
          - 32*x
          )

       + H(R(0,0,0,0),x)*cf*ca^2 * (
          - 128
          + 120*x
          )

       + H(R(0,0,0,0),x)*cf^2*ca * (
          + 64
          + 64*x
          )

       + H(R(0,0,0,0),x)*cf^3 * (
          - 32
          - 32*x
          )

       + H(R(1),x)*z2*nf*cf*ca * (
          + 16/3
          - 16/3*x^-1
          - 8/3*x
          )

       + H(R(1),x)*z2*nf*cf^2 * (
          + 32/3
          - 32/3*x^-1
          - 16/3*x
          )

       + H(R(1),x)*z2*cf*ca^2 * (
          - 352/3
          - 16/3*x^-1
          + 500/3*x
          + 32/3*x^2
          )

       + H(R(1),x)*z2*cf^2*ca * (
          + 1144/3
          - 472/3*x^-1
          - 788/3*x
          )

       + H(R(1),x)*z2*cf^3 * (
          - 256
          + 96*x^-1
          + 152*x
          )

       + H(R(1),x)*z3*cf*ca^2 * (
          - 112
          + 112*x^-1
          + 56*x
          )

       + H(R(1),x)*z3*cf^2*ca * (
          - 48
          + 48*x^-1
          + 24*x
          )

       + H(R(1),x)*z3*cf^3 * (
          + 256
          - 256*x^-1
          - 128*x
          )

       + H(R(1),x)*nf*cf*ca * (
          - 1184/27
          + 2008/27*x^-1
          + 1720/27*x
          + 400/27*x^2
          )

       + H(R(1),x)*nf*cf^2 * (
          + 8/27
          - 56/27*x^-1
          - 1360/27*x
          )

       + H(R(1),x)*nf^2*cf * (
          + 80/9
          - 80/9*x^-1
          - 64/9*x
          )

       + H(R(1),x)*cf*ca^2 * (
          + 6260/27
          - 13516/27*x^-1
          - 766/27*x
          - 1744/27*x^2
          )

       + H(R(1),x)*cf^2*ca * (
          - 16148/27
          + 13006/27*x^-1
          + 10936/27*x
          + 1384/27*x^2
          )

       + H(R(1),x)*cf^3 * (
          + 316
          - 94*x^-1
          - 258*x
          )

       + H(R(1,-2,0),x)*cf*ca^2 * (
          + 32
          - 32*x^-1
          - 16*x
          )

       + H(R(1,-2,0),x)*cf^2*ca * (
          - 160
          + 160*x^-1
          + 80*x
          )

       + H(R(1,-2,0),x)*cf^3 * (
          + 192
          - 192*x^-1
          - 96*x
          )

       + H(R(1,0),x)*z2*cf*ca^2 * (
          + 64
          - 64*x^-1
          - 32*x
          )

       + H(R(1,0),x)*z2*cf^2*ca * (
          - 32
          + 32*x^-1
          + 16*x
          )

       + H(R(1,0),x)*z2*cf^3 * (
          + 64
          - 64*x^-1
          - 32*x
          )

       + H(R(1,0),x)*nf*cf*ca * (
          + 320/9
          - 320/9*x^-1
          - 280/9*x
          )

       + H(R(1,0),x)*nf*cf^2 * (
          - 32/3*x^-1
          - 8/3*x
          )

       + H(R(1,0),x)*cf*ca^2 * (
          + 1096/9
          - 284/3*x^-1
          + 400/9*x
          + 1160/9*x^2
          )

       + H(R(1,0),x)*cf^2*ca * (
          - 224
          + 764/3*x^-1
          + 80/3*x
          )

       + H(R(1,0),x)*cf^3 * (
          - 16
          - 56*x^-1
          - 24*x
          )

       + H(R(1,0,0),x)*nf*cf*ca * (
          + 32/3
          - 32/3*x^-1
          - 16/3*x
          )

       + H(R(1,0,0),x)*nf*cf^2 * (
          - 16
          + 16*x^-1
          + 8*x
          )

       + H(R(1,0,0),x)*cf*ca^2 * (
          - 140/3
          + 176*x^-1
          - 332/3*x
          - 64/3*x^2
          )

       + H(R(1,0,0),x)*cf^2*ca * (
          - 384
          + 128*x^-1
          + 232*x
          )

       + H(R(1,0,0),x)*cf^3 * (
          + 192
          - 48*x^-1
          - 108*x
          )

       + H(R(1,0,0,0),x)*cf*ca^2 * (
          - 48
          + 48*x^-1
          + 24*x
          )

       + H(R(1,0,0,0),x)*cf^2*ca * (
          - 80
          + 80*x^-1
          + 40*x
          )

       + H(R(1,1),x)*z2*cf*ca^2 * (
          + 32
          - 32*x^-1
          - 16*x
          )

       + H(R(1,1),x)*z2*cf^2*ca * (
          + 64
          - 64*x^-1
          - 32*x
          )

       + H(R(1,1),x)*z2*cf^3 * (
          - 96
          + 96*x^-1
          + 48*x
          )

       + H(R(1,1),x)*nf*cf*ca * (
          + 880/9
          - 104*x^-1
          - 488/9*x
          + 32/9*x^2
          )

       + H(R(1,1),x)*nf*cf^2 * (
          - 712/9
          + 664/9*x^-1
          + 512/9*x
          )

       + H(R(1,1),x)*nf^2*cf * (
          - 16/3
          + 16/3*x^-1
          + 8/3*x
          )

       + H(R(1,1),x)*cf*ca^2 * (
          - 100/9
          + 260/3*x^-1
          + 914/9*x
          + 592/9*x^2
          )

       + H(R(1,1),x)*cf^2*ca * (
          - 884/9
          + 64/9*x^-1
          - 1448/9*x
          - 416/9*x^2
          )

       + H(R(1,1),x)*cf^3 * (
          + 96
          - 92*x^-1
          + 54*x
          )

       + H(R(1,1,0),x)*nf*cf*ca * (
          - 80/3
          + 80/3*x^-1
          + 40/3*x
          )

       + H(R(1,1,0),x)*nf*cf^2 * (
          - 64/3
          + 64/3*x^-1
          + 32/3*x
          )

       + H(R(1,1,0),x)*cf*ca^2 * (
          + 440/3
          - 440/3*x^-1
          - 412/3*x
          )

       + H(R(1,1,0),x)*cf^2*ca * (
          - 8/3
          + 8/3*x^-1
          + 148/3*x
          )

       + H(R(1,1,0),x)*cf^3 * (
          - 96
          + 96*x^-1
          + 64*x
          )

       + H(R(1,1,0,0),x)*cf*ca^2 * (
          - 64
          + 64*x^-1
          + 32*x
          )

       + H(R(1,1,0,0),x)*cf^2*ca * (
          - 160
          + 160*x^-1
          + 80*x
          )

       + H(R(1,1,0,0),x)*cf^3 * (
          + 96
          - 96*x^-1
          - 48*x
          )

       + H(R(1,1,1),x)*nf*cf*ca * (
          - 80/3
          + 80/3*x^-1
          + 40/3*x
          )

       + H(R(1,1,1),x)*nf*cf^2 * (
          + 80/3
          - 80/3*x^-1
          - 40/3*x
          )

       + H(R(1,1,1),x)*cf*ca^2 * (
          + 632/3
          - 688/3*x^-1
          - 340/3*x
          + 32/3*x^2
          )

       + H(R(1,1,1),x)*cf^2*ca * (
          - 1112/3
          + 1120/3*x^-1
          + 712/3*x
          - 32/3*x^2
          )

       + H(R(1,1,1),x)*cf^3 * (
          + 160
          - 144*x^-1
          - 124*x
          )

       + H(R(1,1,1,0),x)*cf*ca^2 * (
          - 128
          + 128*x^-1
          + 64*x
          )

       + H(R(1,1,1,0),x)*cf^2*ca * (
          + 96
          - 96*x^-1
          - 48*x
          )

       + H(R(1,1,1,0),x)*cf^3 * (
          + 32
          - 32*x^-1
          - 16*x
          )

       + H(R(1,1,1,1),x)*cf*ca^2 * (
          - 64
          + 64*x^-1
          + 32*x
          )

       + H(R(1,1,1,1),x)*cf^2*ca * (
          + 128
          - 128*x^-1
          - 64*x
          )

       + H(R(1,1,1,1),x)*cf^3 * (
          - 64
          + 64*x^-1
          + 32*x
          )

       + H(R(1,1,2),x)*cf*ca^2 * (
          - 128
          + 128*x^-1
          + 64*x
          )

       + H(R(1,1,2),x)*cf^2*ca * (
          + 32
          - 32*x^-1
          - 16*x
          )

       + H(R(1,1,2),x)*cf^3 * (
          + 96
          - 96*x^-1
          - 48*x
          )

       + H(R(1,2),x)*nf*cf*ca * (
          - 80/3
          + 80/3*x^-1
          + 40/3*x
          )

       + H(R(1,2),x)*nf*cf^2 * (
          - 32/3
          + 32/3*x^-1
          + 16/3*x
          )

       + H(R(1,2),x)*cf*ca^2 * (
          + 440/3
          - 440/3*x^-1
          - 412/3*x
          )

       + H(R(1,2),x)*cf^2*ca * (
          - 424/3
          + 328/3*x^-1
          + 332/3*x
          )

       + H(R(1,2),x)*cf^3 * (
          + 32
          + 8*x
          )

       + H(R(1,2,0),x)*cf*ca^2 * (
          - 192
          + 192*x^-1
          + 96*x
          )

       + H(R(1,2,0),x)*cf^3 * (
          + 64
          - 64*x^-1
          - 32*x
          )

       + H(R(1,2,1),x)*cf*ca^2 * (
          - 128
          + 128*x^-1
          + 64*x
          )

       + H(R(1,2,1),x)*cf^2*ca * (
          + 64
          - 64*x^-1
          - 32*x
          )

       + H(R(1,2,1),x)*cf^3 * (
          + 64
          - 64*x^-1
          - 32*x
          )

       + H(R(1,3),x)*cf*ca^2 * (
          - 128
          + 128*x^-1
          + 64*x
          )

       + H(R(2),x)*z2*cf*ca^2 * (
          - 80
          - 64*x^-1
          - 56*x
          )

       + H(R(2),x)*z2*cf^2*ca * (
          + 160
          - 32*x^-1
          - 32*x
          )

       + H(R(2),x)*z2*cf^3 * (
          - 96
          + 16*x
          )

       + H(R(2),x)*nf*cf*ca * (
          + 256/9
          - 320/9*x^-1
          - 236/9*x
          - 32/3*x^2
          )

       + H(R(2),x)*nf*cf^2 * (
          + 128/9
          + 128/9*x
          )

       + H(R(2),x)*cf*ca^2 * (
          - 568/9
          + 68/9*x
          + 1664/9*x^2
          )

       + H(R(2),x)*cf^2*ca * (
          - 2456/9
          + 128*x^-1
          - 944/9*x
          - 96*x^2
          )

       + H(R(2),x)*cf^3 * (
          + 164
          + 88*x
          )

       + H(R(2,0),x)*nf*cf*ca * (
          - 32/3
          + 32/3*x^-1
          + 16/3*x
          )

       + H(R(2,0),x)*nf*cf^2 * (
          - 32/3
          + 16/3*x
          )

       + H(R(2,0),x)*cf*ca^2 * (
          - 784/3
          - 32/3*x^-1
          - 592/3*x
          - 224/3*x^2
          )

       + H(R(2,0),x)*cf^2*ca * (
          - 16/3
          + 96*x^-1
          + 224/3*x
          )

       + H(R(2,0),x)*cf^3 * (
          + 48*x
          )

       + H(R(2,0,0),x)*cf*ca^2 * (
          + 104
          + 96*x^-1
          + 84*x
          )

       + H(R(2,0,0),x)*cf^2*ca * (
          - 224
          + 64*x^-1
          + 64*x
          )

       + H(R(2,0,0),x)*cf^3 * (
          + 80
          - 8*x
          )

       + H(R(2,1),x)*nf*cf*ca * (
          - 48
          + 80/3*x^-1
          + 8*x
          )

       + H(R(2,1),x)*nf*cf^2 * (
          - 16/3
          + 8/3*x
          )

       + H(R(2,1),x)*cf*ca^2 * (
          + 104
          - 544/3*x^-1
          - 132*x
          - 128/3*x^2
          )

       + H(R(2,1),x)*cf^2*ca * (
          - 176/3
          + 144*x^-1
          + 448/3*x
          + 32*x^2
          )

       + H(R(2,1),x)*cf^3 * (
          - 16
          - 52*x
          )

       + H(R(2,1,0),x)*cf*ca^2 * (
          - 96
          + 96*x^-1
          + 48*x
          )

       + H(R(2,1,0),x)*cf^2*ca * (
          - 32
          + 32*x^-1
          + 16*x
          )

       + H(R(2,1,1),x)*cf*ca^2 * (
          - 128
          + 64*x^-1
          + 16*x
          )

       + H(R(2,1,1),x)*cf^2*ca * (
          + 112
          - 64*x^-1
          - 8*x
          )

       + H(R(2,1,1),x)*cf^3 * (
          + 16
          - 8*x
          )

       + H(R(2,2),x)*cf*ca^2 * (
          - 96
          + 96*x^-1
          + 48*x
          )

       + H(R(2,2),x)*cf^2*ca * (
          - 64
          + 32*x^-1
          + 32*x
          )

       + H(R(2,2),x)*cf^3 * (
          + 32
          - 16*x
          )

       + H(R(3),x)*nf*cf*ca * (
          + 64/3
          + 32/3*x
          )

       + H(R(3),x)*nf*cf^2 * (
          - 32/3
          + 16/3*x
          )

       + H(R(3),x)*cf*ca^2 * (
          - 2140/3
          - 980/3*x
          - 96*x^2
          )

       + H(R(3),x)*cf^2*ca * (
          + 752/3
          + 392/3*x
          )

       + H(R(3),x)*cf^3 * (
          - 64
          + 44*x
          )

       + H(R(3,0),x)*cf*ca^2 * (
          + 64
          + 128*x^-1
          + 128*x
          )

       + H(R(3,0),x)*cf^2*ca * (
          - 64
          + 32*x
          )

       + H(R(3,1),x)*cf*ca^2 * (
          - 64
          + 128*x^-1
          + 96*x
          )

       + H(R(3,1),x)*cf^2*ca * (
          - 112
          - 8*x
          )

       + H(R(3,1),x)*cf^3 * (
          + 48
          - 24*x
          )

       + H(R(4),x)*cf*ca^2 * (
          + 104
          + 100*x
          )

       + H(R(4),x)*cf^2*ca * (
          + 32*x
          )

       + H(R(4),x)*cf^3 * (
          - 48
          + 24*x
          );

L   Pqqps2 =

       + z2*nf*cf*ca * (
          - 1916/9
          + 512/9*x^-1
          + 904/9*x
          + 448/9*x^2
          )

       + z2*nf*cf^2 * (
          + 272
          + 20*x
          + 448/9*x^2
          )

       + z2*nf^2*cf * (
          + 80/9
          - 64/9*x
          - 32/3*x^2
          )

       + z2^2*nf*cf*ca * (
          + 428/5
          + 468/5*x
          )

       + z2^2*nf*cf^2 * (
          - 296/5
          - 296/5*x
          )

       + z3*nf*cf*ca * (
          - 16/3
          + 96*x^-1
          + 248/3*x
          - 416/3*x^2
          )

       + z3*nf*cf^2 * (
          - 64*x^-1
          + 160*x
          + 256/3*x^2
          )

       + z3*nf^2*cf * (
          + 16/3
          + 16/3*x
          )

       + nf*cf*ca * (
          + 484/3
          - 27044/81*x^-1
          - 2528/3*x
          + 82232/81*x^2
          )

       + nf*cf^2 * (
          + 2530/27
          + 220/3*x^-1
          + 3338/27*x
          - 872/3*x^2
          )

       + nf^2*cf * (
          + 616/27
          + 64/27*x^-1
          - 1480/27*x
          + 800/27*x^2
          )

       + H(R(-3,0),x)*nf*cf*ca * (
          + 80
          - 16*x
          )

       + H(R(-2),x)*z2*nf*cf*ca * (
          + 16
          - 16*x
          )

       + H(R(-2,-1,0),x)*nf*cf*ca * (
          + 32
          - 32*x
          )

       + H(R(-2,0),x)*nf*cf*ca * (
          - 24
          + 104*x
          - 64*x^2
          )

       + H(R(-2,0,0),x)*nf*cf*ca * (
          + 48
          - 48*x
          )

       + H(R(-1),x)*z2*nf*cf*ca * (
          + 40
          + 32/3*x^-1
          + 40*x
          + 32/3*x^2
          )

       + H(R(-1,-1,0),x)*nf*cf*ca * (
          + 16
          - 64/3*x^-1
          + 16*x
          - 64/3*x^2
          )

       + H(R(-1,0),x)*nf*cf*ca * (
          + 256/3
          + 832/9*x^-1
          + 544/3*x
          + 1696/9*x^2
          )

       + H(R(-1,0,0),x)*nf*cf*ca * (
          + 8
          - 128/3*x^-1
          + 8*x
          - 128/3*x^2
          )

       + H(R(-1,2),x)*nf*cf*ca * (
          - 32
          - 64/3*x^-1
          - 32*x
          - 64/3*x^2
          )

       + H(R(0),x)*z2*nf*cf*ca * (
          - 236/3
          + 28/3*x
          - 32/3*x^2
          )

       + H(R(0),x)*z2*nf*cf^2 * (
          + 32
          - 48*x
          - 256/3*x^2
          )

       + H(R(0),x)*z2*nf^2*cf * (
          + 32/3
          + 32/3*x
          )

       + H(R(0),x)*z3*nf*cf*ca * (
          + 208
          + 144*x
          )

       + H(R(0),x)*z3*nf*cf^2 * (
          - 112
          - 112*x
          )

       + H(R(0),x)*nf*cf*ca * (
          - 14260/27
          - 896/27*x^-1
          - 13216/27*x
          - 18392/27*x^2
          )

       + H(R(0),x)*nf*cf^2 * (
          + 1510/9
          + 5486/9*x
          - 104/27*x^2
          )

       + H(R(0),x)*nf^2*cf * (
          + 592/27
          - 560/27*x
          - 304/9*x^2
          )

       + H(R(0,0),x)*z2*nf*cf*ca * (
          + 8
          - 8*x
          )

       + H(R(0,0),x)*z2*nf*cf^2 * (
          + 96
          + 96*x
          )

       + H(R(0,0),x)*nf*cf*ca * (
          + 1076/9
          - 1588/9*x
          + 664/3*x^2
          )

       + H(R(0,0),x)*nf*cf^2 * (
          - 512/3
          + 212/3*x
          - 352/3*x^2
          )

       + H(R(0,0),x)*nf^2*cf * (
          + 232/9
          + 232/9*x
          )

       + H(R(0,0,0),x)*nf*cf*ca * (
          - 232/3
          + 248/3*x
          )

       + H(R(0,0,0),x)*nf*cf^2 * (
          + 24
          + 40*x
          + 352/3*x^2
          )

       + H(R(0,0,0),x)*nf^2*cf * (
          + 16/3
          + 16/3*x
          )

       + H(R(0,0,0,0),x)*nf*cf*ca * (
          + 64
          - 48*x
          )

       + H(R(0,0,0,0),x)*nf*cf^2 * (
          - 64
          - 64*x
          )

       + H(R(1),x)*z2*nf*cf*ca * (
          + 8
          + 32/3*x^-1
          - 8*x
          - 32/3*x^2
          )

       + H(R(1),x)*nf*cf*ca * (
          + 1748/9
          + 2284/27*x^-1
          - 2912/9*x
          + 1208/27*x^2
          )

       + H(R(1),x)*nf*cf^2 * (
          - 664/3
          - 2092/27*x^-1
          + 1004/3*x
          - 968/27*x^2
          )

       + H(R(1),x)*nf^2*cf * (
          - 56/3
          + 160/27*x^-1
          + 104/3*x
          - 592/27*x^2
          )

       + H(R(1,0),x)*nf*cf*ca * (
          + 104/3
          + 24*x^-1
          + 40/3*x
          - 72*x^2
          )

       + H(R(1,0),x)*nf*cf^2 * (
          - 128/3
          + 368/9*x^-1
          + 272/3*x
          - 800/9*x^2
          )

       + H(R(1,0,0),x)*nf*cf*ca * (
          - 36
          - 32*x^-1
          + 36*x
          + 32*x^2
          )

       + H(R(1,0,0),x)*nf*cf^2 * (
          + 8
          + 32/3*x^-1
          - 8*x
          - 32/3*x^2
          )

       + H(R(1,1),x)*nf*cf*ca * (
          - 12
          - 16/9*x^-1
          + 12*x
          + 16/9*x^2
          )

       + H(R(1,1),x)*nf*cf^2 * (
          + 28/3
          + 64/3*x^-1
          - 28/3*x
          - 64/3*x^2
          )

       + H(R(1,1),x)*nf^2*cf * (
          + 8/3
          + 32/9*x^-1
          - 8/3*x
          - 32/9*x^2
          )

       + H(R(1,1,0),x)*nf*cf*ca * (
          + 16
          + 64/3*x^-1
          - 16*x
          - 64/3*x^2
          )

       + H(R(1,1,0),x)*nf*cf^2 * (
          - 16
          - 64/3*x^-1
          + 16*x
          + 64/3*x^2
          )

       + H(R(1,1,1),x)*nf*cf*ca * (
          + 16
          + 64/3*x^-1
          - 16*x
          - 64/3*x^2
          )

       + H(R(1,1,1),x)*nf*cf^2 * (
          - 16
          - 64/3*x^-1
          + 16*x
          + 64/3*x^2
          )

       + H(R(2),x)*z2*nf*cf*ca * (
          + 16
          + 16*x
          )

       + H(R(2),x)*nf*cf*ca * (
          + 1916/9
          + 320/9*x^-1
          + 728/9*x
          - 448/9*x^2
          )

       + H(R(2),x)*nf*cf^2 * (
          - 272
          - 20*x
          - 448/9*x^2
          )

       + H(R(2),x)*nf^2*cf * (
          - 80/9
          + 64/9*x
          + 32/3*x^2
          )

       + H(R(2,0),x)*nf*cf*ca * (
          + 16
          + 40*x
          + 32/3*x^2
          )

       + H(R(2,0),x)*nf*cf^2 * (
          + 32
          + 112*x
          + 64*x^2
          )

       + H(R(2,0,0),x)*nf*cf*ca * (
          - 56
          - 56*x
          )

       + H(R(2,0,0),x)*nf*cf^2 * (
          + 16
          + 16*x
          )

       + H(R(2,1),x)*nf*cf*ca * (
          - 88/3
          + 32/3*x^-1
          - 136/3*x
          - 32/3*x^2
          )

       + H(R(2,1),x)*nf*cf^2 * (
          + 48
          + 64*x
          + 64/3*x^2
          )

       + H(R(2,1),x)*nf^2*cf * (
          + 16/3
          + 16/3*x
          )

       + H(R(2,1,0),x)*nf*cf*ca * (
          + 32
          + 32*x
          )

       + H(R(2,1,0),x)*nf*cf^2 * (
          - 32
          - 32*x
          )

       + H(R(2,1,1),x)*nf*cf*ca * (
          + 32
          + 32*x
          )

       + H(R(2,1,1),x)*nf*cf^2 * (
          - 32
          - 32*x
          )

       + H(R(3),x)*nf*cf*ca * (
          + 236/3
          + 284/3*x
          + 32/3*x^2
          )

       + H(R(3),x)*nf*cf^2 * (
          - 32
          + 48*x
          + 256/3*x^2
          )

       + H(R(3),x)*nf^2*cf * (
          - 32/3
          - 32/3*x
          )

       + H(R(3,0),x)*nf*cf^2 * (
          - 64
          - 64*x
          )

       + H(R(3,1),x)*nf*cf*ca * (
          + 16
          + 16*x
          )

       + H(R(3,1),x)*nf*cf^2 * (
          - 16
          - 16*x
          )

       + H(R(4),x)*nf*cf*ca * (
          - 8
          - 8*x
          )

       + H(R(4),x)*nf*cf^2 * (
          - 96
          - 96*x
          );

*
********************************************************************************
*


==> p2mom.f <==
*
* ..File: p2mom.f
*
*
* ..The subroutines  P2NSP and P2IJP  for the (complex) moments of the 
*    parametrized non-singlet and singlet MS(bar) splitting functions 
*    for the evolution of unpolarized partons densities, mu_r = mu_f.
*
* ..The QCD colour factors have been hard-wired in the parametrizations.
*    The coupling constant is normalized as  a_s = alpha_s/(4*pi). 
*    
* ..The required routines for Euler's psi-function and its derivatives 
*    are appended at the end of the file.
* 
* ..References: S. Moch, J. Vermaseren and A. Vogt,
*               hep-ph/0403192 (to appear in Nucl. Phys. B)
*               A. Vogt, S. Moch and J. Vermaseren,
*               hep-ph/0404111 (submitted to Nucl. Phys. B)
*
* =====================================================================
*
*    
       SUBROUTINE P2NSP ( P2PLSN, P2MINN, P2VALN, N, NF )
*
       IMPLICIT DOUBLE COMPLEX (A - Z)
       DOUBLE PRECISION EMC, ZETA2, ZETA3, ZETA4
       INTEGER NF
       PARAMETER ( EMC  = 0.57721 56649D0, ZETA2 = 1.64493 40668D0,
     ,            ZETA3 = 1.20205 69032D0, ZETA4 = 1.08232 32337D0 )
*
* ..Analytic continuations of simple harmonic sums
*
       HS1(Z) =  EMC  + PSI (Z+1.) 
       HS2(Z) = ZETA2 - DPSI (Z+1.,1)
       HS3(Z) = ZETA3 + 0.5 * DPSI (Z+1.,2)
       HS4(Z) = ZETA4 - 1./6.D0 * DPSI (Z+1.,3)
*
* ---------------------------------------------------------------------
*
* ..Some abbreviations
*
       NI = 1./N
       NI2 = NI*NI
       NI3 = NI*NI2
       NM = N - 1.
       NMI = 1./NM
       NMI2 = NMI*NMI
*
       N1 = N + 1.
       N1I = 1./N1
       N1I2 = N1I*N1I
       N1I3 = N1I*N1I2
       N2 = N + 2.
       N2I = 1./N2
*
       S1 = HS1(N)
       S2 = HS2(N)
       S3 = HS3(N)
       S1M = S1 - NI
       S11 = S1 + N1I
       S12 = S11 + N2I
*
* ---------------------------------------------------------------------
*
* ..The moments of the functions employed in the parametrizations:
*
* ...1/(1-x)_+ [A0]  and  x^a ln^b (1-x) [B`b(a)' with M for a = -1]
*
       A0  = - S1M
       B1  = - S1 * NI
* ...with special care for the first moment of x^-1 ln(1-x)
       IF ( ( DABS (DIMAG(N)) .LT. 1.D-5 ) .AND. 
     ,      ( DABS ( DBLE(N) - 1.D0 ) .LT. 1.D-5 ) ) THEN
         B1M = - ZETA2
       ELSE
         B1M = - S1M * NMI
       ENDIF
       B11 = - S11 * N1I
       B12 = - S12 * N2I
*
* ...x^a [C`a'] 
*
       C0 = NI
       C1 = N1I
       C2 = N2I
       C3 = 1./(N+3.)
       C4 = 1./(N+4.)
*
* ...x^a ln^b x [D`b(a)'] 
*
       D1  = - NI2
       D2  = 2.* NI3
       D3  = - 6.* NI2*NI2
       D31 = - 6.* N1I2*N1I2
       D4  = 24.* NI2*NI3
*
* ...x^a ln^b x ln(1-x) [E`b(a)']
*
       E1  = S1*NI2 + (S2-ZETA2)*NI
       E2  = 2.* ( - S1*NI3 + (ZETA2-S2)*NI2 - (S3-ZETA3)*NI )
*
* ---------------------------------------------------------------------
*
* ..The parametrized n_f^{0,1} components of P_ns^(2)i, i = +, -, v. 
*
       PP2 = + 1174.898 * A0 + 1295.384 + 714.1 * B1 - 522.1 * C3
     1       + 243.6 * C2 - 3135.* C1 + 1641.1 * C0 + 1258.* D1
     2       + 294.9 * D2 + 800/27.D0 * D3 + 128/81.D0 * D4
     3       + 563.9 * E1 + 256.8 * E2
     4     + NF * ( - 183.187 * A0 - 173.924 - 5120/81.D0 * B1
     5       + 44.79 * C3 + 72.94 * C2 + 381.1 * C1 - 197.0 * C0
     6       - 152.6 * D1 - 2608./81.D0 * D2 - 192./81.D0 * D3
     7       - 56.66 * E1 - 1.497 * D31 )
*
       PM2 = + 1174.898 * A0 + 1295.470 + 714.1 * B1 - 433.2 * C3
     1       + 297.0 * C2 - 3505.*C1 + 1860.2 * C0 + 1465.2 * D1
     2       + 399.2 * D2 + 320./9.D0 * D3 + 116./81.D0 * D4
     3       + 684.0 * E1 + 251.2 * E2
     4     + NF * ( - 183.187 * A0 - 173.933 - 5120/81.D0 * B1
     5       + 34.76 * C3 + 77.89 * C2 + 406.5 * C1 - 216.62 * C0
     6       - 172.69 * D1 - 3216./81D0 * D2 - 256./81.D0 * D3
     7       - 65.43 * E1 - 1.136 * D31 )
*
       PS2 = - 163.9 * (B1M-B1)-7.208 * (B11-B12) + 4.82 * (C3-C4)
     1       - 43.12 * (C2-C3) + 44.51 * (C1-C2) + 151.49 * (C0-C1)
     2       + 178.04 * D1 + 6.892 * D2 - 40./27.D0 * (2.*D3 - D4)
     2       - 173.1 * E1 + 46.18 * E2
*
* ..The exact n_f^2 contribution first determined by J.A. Gracey in
*    Phys. Lett. B322 (1994) 141
*
       PF2 = - ( 17./72.D0 - 2./27.D0 * S1 - 10./27.D0 * S2
     1        + 2./9.D0 * S3 - (12.* N**4 + 2.* N**3 - 12.* N**2
     2        - 2.* N + 3.)/(27.* N**3 * N1**3) ) * 32./3.D0
*
* ---------------------------------------------------------------------
*
* ..Assemble the pieces for the output
*
       P2PLSN = PP2 + NF**2 * PF2
       P2MINN = PM2 + NF**2 * PF2
       P2VALN = P2MINN + NF * PS2
*
       RETURN
       END
*
* =====================================================================
*
*    
       SUBROUTINE P2IJP ( P2PSN, P2QGN, P2GQN, P2GGN, N, NF )
*
       IMPLICIT DOUBLE COMPLEX (A - Z)
       DOUBLE PRECISION EMC, ZETA2, ZETA3, ZETA4
       INTEGER NF
       PARAMETER ( EMC  = 0.57721 56649D0, ZETA2 = 1.64493 40668D0,
     ,            ZETA3 = 1.20205 69032D0, ZETA4 = 1.08232 32337D0 )
*
* ..Analytic continuations of simple harmonic sums
*
       HS1(Z) =  EMC  + PSI (Z+1.) 
       HS2(Z) = ZETA2 - DPSI (Z+1.,1)
       HS3(Z) = ZETA3 + 0.5 * DPSI (Z+1.,2)
       HS4(Z) = ZETA4 - 1./6.D0 * DPSI (Z+1.,3)
*
* ---------------------------------------------------------------------
*
* ..Some abbreviations
*
       NI = 1./N
       NI2 = NI*NI
       NI3 = NI*NI2
       NM = N - 1.
       NMI = 1./NM
       NMI2 = NMI*NMI
*
       N1 = N + 1.
       N1I = 1./N1
       N1I2 = N1I*N1I
       N1I3 = N1I*N1I2
       N2 = N + 2.
       N2I = 1./N2
*
       S1 = HS1(N)
       S2 = HS2(N)
       S3 = HS3(N)
       S4 = HS4(N)
       S1M = S1 - NI
       S11 = S1 + N1I
       S2M = S2 - NI2
       S21 = S2 + N1I2
       S31 = S3 + N1I3
*
* ---------------------------------------------------------------------
*
* ..The moments of the functions employed in the parametrizations:
*
* ...1/(1-x)_+ [A0]  and  x^a ln^b (1-x) [B`b(a)' with M for a = -1]
*
       A0  = - S1M
       B1  = - S1 * NI
       B1M = - S1M * NMI
       B11 = - S11 * N1I
       B2  = (S1**2 + S2) * NI
       B2M = (S1M**2 + S2M) * NMI
       B21 = (S11**2 + S21) * N1I
       B3  = - (S1**3 + 3.*S1*S2 + 2.*S3) * NI
       B31 = - (S11**3 + 3.*S11*S21 + 2.*S31) * N1I
       B4  = (S1**4 + 6.*S1**2*S2 + 8.*S1*S3 + 3.*S2**2 + 6.*S4) * NI
*
* ...x^a [C`a'] 
*
       C0 = NI
       CM = NMI
       C1 = N1I
       C2 = N2I
       C3 = 1./(N+3.)
       C4 = 1./(N+4.)
*
* ...x^a ln^b x [D`b(a)'] 
*
       D1  = - NI2
       D1M = - NMI2
       D11 = - N1I2
       D2  = 2.* NI3
       D21 = 2.* N1I3
       D3  = - 6.* NI2*NI2
       D31 = - 6.* N1I2*N1I2
       D4  = 24.* NI2*NI3
       D41 = 24.* N1I2*N1I3
*
* ...x^a ln^b x ln(1-x) [E`b(a)']
*
       E1  = S1*NI2 + (S2-ZETA2)*NI
       E11 = S11*N1I2 + (S21-ZETA2)*N1I
       E2  = 2.* ( - S1*NI3 + (ZETA2-S2)*NI2 - (S3-ZETA3)*NI )
*
* ---------------------------------------------------------------------
*
* ..The parametrized n_f-components of P_ps^(2) and P_qg^(2)
*   [ P_qq^(2) is obtained by adding the non-singlet quantity 
*     P_ns^(2) provided by the subroutine  P2NSP  to P_ps^(2) ]
*
       PS1 = - 3584./27.* (D1M-D1) - 506.* (CM-C0) + 160./27.* (D4-D41)
     ,       - 400./9.* (D3-D31) + 131.4 * (D2-D21) - 661.6 * (D1-D11)
     ,       - 5.926 * (B3-B31) - 9.751 * (B2-B21) - 72.11 * (B1-B11)
     ,       + 177.4 * (C0-C1) + 392.9 * (C1-C2) - 101.4 * (C2-C3)
     ,       - 57.04 * (E1-E11)
       PS2 = 256./81.* (CM-C0) + 32./27.* (D3-D31) + 17.89 * (D2-D21)
     ,       + 61.75 * (D1-D11) + 1.778 * (B2-B21) + 5.944 * (B1-B11)
     ,       + 100.1 * (C0-C1) - 125.2 * (C1-C2) + 49.26 * (C2-C3)
     ,       - 12.59 * (C3-C4) - 1.889 * (E1-E11)
*
       QG1 = - 896./3.* D1M - 1268.3 * CM + 536./27.* D4 - 44./3.* D3 
     ,       + 881.5 * D2 + 424.9 * D1 + 100./27.* B4 - 70./9.* B3 
     ,       - 120.5 * B2 + 104.42 * B1 + + 2522.* C0 - 3316. * C1 
     ,       + 2126. * C2 + 1823. * E1 - 25.22 * E2 - 252.5 * D31
       QG2 =   1112./243.* CM - 16./9.* D4 - 376./27.* D3 - 90.8 * D2
     ,       - 254.0 * D1 + 20./27.* B3 + 200./27.* B2 - 5.496 * B1
     ,       - 252.0 * C0 + 158.0 * C1 + 145.4 * C2 - 139.28 * C3
     ,       - 53.09 * E1 - 80.616 * E2 - 98.07 * D21 + 11.70 * D31
*
* ...and of P^(2)_gq and P^(2)_gg  [GQ2 is exact]
*
       GQ0 = 1189.3 * D1M + 6163.1 * CM - 4288./81. * D4 + 1568./9.* D3
     ,       - 1794.* D2 + 4033.* D1 + 400./81.* B4 + 2200./27.* B3
     ,       + 606.3 * B2 + 2193.* B1 - 4307.* C0 + 489.3 * C1 
     ,       + 1452.* C2 + 146.* C3 - 447.3 * E2 - 972.9 * D21 
       GQ1 =   71.082 * D1M - 46.41 * CM + 128./27.* D4 + 704/81.* D3
     ,       + 20.39 * D2 + 174.8 * D1 - 400./81.* B3 - 68.069 * B2 
     ,       - 296.7 * B1 - 183.8 * C0 + 33.35 * C1 - 277.9 * C2 
     ,       + 108.6 * D21 - 49.68 * E1
       GQ2 = ( 64.* (- CM + C0 + 2.* C1) + 320.* (B1M - B1 + 0.8 * B11)
     ,       + 96.* (B2M - B2 + 0.5 * B21) ) / 27. 
*
       GG0 = 2675.8 * D1M + 14214.* CM - 144.D0 * D4 + 72.D0 * D3
     ,       - 7471.* D2 + 274.4 * D1 - 20852.* C0 + 3968.* C1 
     ,       - 3363.* C2 + 4848.* C3 + 7305.* E1 + 8757.* E2 
     ,       + 3589.* B1 + 4425.894 + 2643.521 * A0 
       GG1 =   157.27 * D1M + 182.96 * CM + 512./27.D0 * D4 
     ,       + 832./9.D0 * D3 + 491.3 * D2 + 1541.* D1 - 350.2 * C0
     ,       + 755.7 * C1 - 713.8 * C2 + 559.3 * C3 + 26.15 * E1
     ,       - 808.7 * E2 - 320.D0 * B1 - 528.723 - 412.172 * A0
       GG2 = - 680./243.D0 * CM - 32./27.D0 * D3 + 9.680 * D2 
     ,       - 3.422 * D1 - 13.878 * C0 + 153.4 * C1 - 187.7 * C2
     ,       + 52.75 * C3 - 115.6 * E1 + 85.25 * E11 - 63.23 * E2
     ,       + 6.4630 - 16./9.D0 * A0
*
* ---------------------------------------------------------------------
*
* ..Assemble the pieces for the output
*
       P2PSN =       NF * ( PS1 + NF * PS2 )
       P2QGN =       NF * ( QG1 + NF * QG2 )
       P2GQN = GQ0 + NF * ( GQ1 + NF * GQ2 )
       P2GGN = GG0 + NF * ( GG1 + NF * GG2 )
*
       RETURN
       END
*
* =================================================================av==
*
*
* ..The complex psi function,  PZI(Z),  and its m'th derivatives, 
*    DPZI(Z,M),  calculated from the asymtotic expansions. The 
*    functional equations are used for  |Im(Z)| < 10  to shift the 
*    argument to  Re(Z) >= 10  before applying the expansions.
*
* =====================================================================
*
*
       FUNCTION PSI (Z)
*
       IMPLICIT DOUBLE COMPLEX (A-Z)
       SUB = 0.D0
       ZZ = Z
*
* ..Shift of the argument using the functional equation
*
       IF (DABS(DIMAG(ZZ)) .LT. 10.D0) THEN
*
  1      CONTINUE
         IF (DBLE(ZZ) .LT. 10.D0) THEN
           SUB = SUB - 1./ ZZ
           ZZ = ZZ + 1.
           GOTO 1
         END IF
*
       END IF
*
* ..Use of the asymtotic expansion (at the shifted argument)
*
       RZ = 1./ ZZ
       DZ = RZ * RZ
       PSI = SUB + LOG(ZZ) - 0.5 * RZ - DZ/5040.D0 * ( 420.+ DZ *
     1       ( - 42. + DZ * (20. - 21. * DZ) ) )
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
*
       FUNCTION DPSI (Z,M)
*
       IMPLICIT DOUBLE COMPLEX (A-Z)
       INTEGER M, K1, K2
       SUB = 0.D0
       ZZ = Z
*
* ..Shift of the argument using the functional equations
*
       IF (DABS(DIMAG(ZZ)) .LT. 10.D0) THEN
*
  1      CONTINUE
         SUBM = -1./ZZ
         DO 10 K1 = 1, M
           SUBM = - SUBM * K1 / ZZ
 10      CONTINUE
*
         IF (DBLE(ZZ) .LT. 10.D0) THEN
           SUB = SUB + SUBM
           ZZ = ZZ + 1.
           GOTO 1
         END IF
*
       END IF
*
* ..Expansion coefficients for the first derivative
*
       A1 =  1.D0
       A2 =  1./2.D0
       A3 =  1./6.D0
       A4 = -1./30.D0
       A5 =  1./42.D0
       A6 = -1./30.D0
       A7 =  5./66.D0
*
* ..Expansion coefficients for the higher derivatives
*
       IF (M .EQ. 1) GO TO 2
       DO 11 K2 = 2, M
         A1 = A1 * (K2-1.)
         A2 = A2 *  K2
         A3 = A3 * (K2+1.)
         A4 = A4 * (K2+3.)
         A5 = A5 * (K2+5.)
         A6 = A6 * (K2+7.)
         A7 = A7 * (K2+9.)
  11   CONTINUE
  2    CONTINUE 
*
* ..Use of the asymtotic expansion (at the shifted argument)
*
       RZ = 1./ ZZ
       DZ = RZ * RZ
       DPSI = SUB + (-1)**(M+1) * RZ**M * ( A1 + RZ * (A2 + RZ * 
     1        (A3 + DZ * (A4 + DZ * (A5 + DZ * (A6 + A7 * DZ ))))) )
*
       RETURN
       END
*
* =================================================================av==


==> xpij2e.f <==
*
* ..File: xpij2e.f 
*
*
* ..The exact 3-loop MS(bar) singlet splitting functions  P_ij^(2)
*    for the evolution of unpolarized partons densities, mu_r = mu_f.
*    The expansion parameter is alpha_s/(4 pi).
* 
* ..The distributions (in the mathematical sense) are given as in eq.
*    (B.26) of Floratos, Kounnas, Lacaze: Nucl. Phys. B192 (1981) 417.
*    The name-endings A, B, and C of the functions below correspond to 
*    the kernel superscripts [2], [3], and [1] in that equation.
*
* ..The code uses the package of Gehrmann and Remiddi for the harmonic
*    polylogarithms published in hep-ph/0107173 = CPC 141 (2001) 296.
*
* ..References: S. Moch, J. Vermaseren and A. Vogt,
*               hep-ph/0403192 (to appear in Nucl. Phys. B)
*               A. Vogt, S. Moch and J. Vermaseren,
*               hep-ph/0404111 (submitted to Nucl. Phys. B)
*
* =====================================================================
*
*
* ..The (regular) pure-singlet splitting functions P_ps^(2).
*    P_qq^(2) is obtained by adding the non-singlet quantity P_NS^(2)+.
*
       FUNCTION X2PSA (X, NF)
*
       IMPLICIT REAL*8 (A - Z)
       COMPLEX*16 HC1, HC2, HC3, HC4 
       INTEGER NF, NF2, N1, N2, NW, I1, I2, I3, N
       PARAMETER ( N1 = -1, N2 = 1, NW = 4 ) 
       DIMENSION HC1(N1:N2),HC2(N1:N2,N1:N2),HC3(N1:N2,N1:N2,N1:N2), 
     ,           HC4(N1:N2,N1:N2,N1:N2,N1:N2) 
       DIMENSION HR1(N1:N2),HR2(N1:N2,N1:N2),HR3(N1:N2,N1:N2,N1:N2), 
     ,           HR4(N1:N2,N1:N2,N1:N2,N1:N2) 
       DIMENSION HI1(N1:N2),HI2(N1:N2,N1:N2),HI3(N1:N2,N1:N2,N1:N2), 
     ,           HI4(N1:N2,N1:N2,N1:N2,N1:N2) 
       PARAMETER ( Z2 = 1.6449 34066 84822 64365 D0,
     ,             Z3 = 1.2020 56903 15959 42854 D0 )
*
* ...Colour factors and an abbreviation
*
       CF  = 4./3.D0
       CA  = 3.D0
       NF2 = NF*NF
*
       DX = 1.D0/X
*
* ...The harmonic polylogs up to weight 4 by Gehrmann and Remiddi
*
       CALL HPLOG (X, NW, HC1,HC2,HC3,HC4, HR1,HR2,HR3,HR4,
     ,            HI1,HI2,HI3,HI4, N1, N2) 
*
* ...The splitting function in terms of the harmonic polylogs
*
      gqqps2 =
     &  + nf*cf*ca * ( 484.D0/3.D0 - 2528.D0/3.D0*x + 82232.D0/81.D0*
     &    x**2 - 27044.D0/81.D0*dx - 16.D0/3.D0*z3 + 248.D0/3.D0*z3*x
     &     - 416.D0/3.D0*z3*x**2 + 96.D0*z3*dx - 1916.D0/9.D0*z2 + 904.D
     &    0/9.D0*z2*x + 448.D0/9.D0*z2*x**2 + 512.D0/9.D0*z2*dx + 428.D0
     &    /5.D0*z2**2 + 468.D0/5.D0*z2**2*x + 40.D0*Hr1(-1)*z2 + 40.D0*
     &    Hr1(-1)*z2*x + 32.D0/3.D0*Hr1(-1)*z2*x**2 + 32.D0/3.D0*Hr1(-1
     &    )*z2*dx - 14260.D0/27.D0*Hr1(0) - 13216.D0/27.D0*Hr1(0)*x - 
     &    18392.D0/27.D0*Hr1(0)*x**2 - 896.D0/27.D0*Hr1(0)*dx + 208.D0*
     &    Hr1(0)*z3 + 144.D0*Hr1(0)*z3*x - 236.D0/3.D0*Hr1(0)*z2 + 28.D0
     &    /3.D0*Hr1(0)*z2*x - 32.D0/3.D0*Hr1(0)*z2*x**2 + 1748.D0/9.D0*
     &    Hr1(1) - 2912.D0/9.D0*Hr1(1)*x + 1208.D0/27.D0*Hr1(1)*x**2 + 
     &    2284.D0/27.D0*Hr1(1)*dx + 8.D0*Hr1(1)*z2 - 8.D0*Hr1(1)*z2*x
     &     - 32.D0/3.D0*Hr1(1)*z2*x**2 + 32.D0/3.D0*Hr1(1)*z2*dx + 256.D
     &    0/3.D0*Hr2(-1,0) + 544.D0/3.D0*Hr2(-1,0)*x + 1696.D0/9.D0*
     &    Hr2(-1,0)*x**2 + 832.D0/9.D0*Hr2(-1,0)*dx + 16.D0*Hr2(0,-1)*
     &    z2 )
      gqqps2 = gqqps2 + nf*cf*ca * (  - 16.D0*Hr2(0,-1)*z2*x + 1076.D0/
     &    9.D0*Hr2(0,0) - 1588.D0/9.D0*Hr2(0,0)*x + 664.D0/3.D0*Hr2(0,0
     &    )*x**2 + 8.D0*Hr2(0,0)*z2 - 8.D0*Hr2(0,0)*z2*x + 1916.D0/9.D0
     &    *Hr2(0,1) + 728.D0/9.D0*Hr2(0,1)*x - 448.D0/9.D0*Hr2(0,1)*
     &    x**2 + 320.D0/9.D0*Hr2(0,1)*dx + 16.D0*Hr2(0,1)*z2 + 16.D0*
     &    Hr2(0,1)*z2*x + 104.D0/3.D0*Hr2(1,0) + 40.D0/3.D0*Hr2(1,0)*x
     &     - 72.D0*Hr2(1,0)*x**2 + 24.D0*Hr2(1,0)*dx - 12.D0*Hr2(1,1)
     &     + 12.D0*Hr2(1,1)*x + 16.D0/9.D0*Hr2(1,1)*x**2 - 16.D0/9.D0*
     &    Hr2(1,1)*dx + 16.D0*Hr3(-1,-1,0) + 16.D0*Hr3(-1,-1,0)*x - 64.D
     &    0/3.D0*Hr3(-1,-1,0)*x**2 - 64.D0/3.D0*Hr3(-1,-1,0)*dx + 8.D0*
     &    Hr3(-1,0,0) + 8.D0*Hr3(-1,0,0)*x - 128.D0/3.D0*Hr3(-1,0,0)*
     &    x**2 - 128.D0/3.D0*Hr3(-1,0,0)*dx - 32.D0*Hr3(-1,0,1) - 32.D0
     &    *Hr3(-1,0,1)*x - 64.D0/3.D0*Hr3(-1,0,1)*x**2 - 64.D0/3.D0*
     &    Hr3(-1,0,1)*dx - 24.D0*Hr3(0,-1,0) + 104.D0*Hr3(0,-1,0)*x - 
     &    64.D0*Hr3(0,-1,0)*x**2 - 232.D0/3.D0*Hr3(0,0,0) + 248.D0/3.D0
     &    *Hr3(0,0,0)*x )
      gqqps2 = gqqps2 + nf*cf*ca * ( 236.D0/3.D0*Hr3(0,0,1) + 284.D0/3.D
     &    0*Hr3(0,0,1)*x + 32.D0/3.D0*Hr3(0,0,1)*x**2 + 16.D0*Hr3(0,1,0
     &    ) + 40.D0*Hr3(0,1,0)*x + 32.D0/3.D0*Hr3(0,1,0)*x**2 - 88.D0/3.
     &    D0*Hr3(0,1,1) - 136.D0/3.D0*Hr3(0,1,1)*x - 32.D0/3.D0*Hr3(0,1
     &    ,1)*x**2 + 32.D0/3.D0*Hr3(0,1,1)*dx - 36.D0*Hr3(1,0,0) + 36.D0
     &    *Hr3(1,0,0)*x + 32.D0*Hr3(1,0,0)*x**2 - 32.D0*Hr3(1,0,0)*dx
     &     + 16.D0*Hr3(1,1,0) - 16.D0*Hr3(1,1,0)*x - 64.D0/3.D0*Hr3(1,1
     &    ,0)*x**2 + 64.D0/3.D0*Hr3(1,1,0)*dx + 16.D0*Hr3(1,1,1) - 16.D0
     &    *Hr3(1,1,1)*x - 64.D0/3.D0*Hr3(1,1,1)*x**2 + 64.D0/3.D0*Hr3(1
     &    ,1,1)*dx + 32.D0*Hr4(0,-1,-1,0) - 32.D0*Hr4(0,-1,-1,0)*x + 48.
     &    D0*Hr4(0,-1,0,0) - 48.D0*Hr4(0,-1,0,0)*x + 80.D0*Hr4(0,0,-1,0
     &    ) - 16.D0*Hr4(0,0,-1,0)*x + 64.D0*Hr4(0,0,0,0) - 48.D0*Hr4(0,
     &    0,0,0)*x - 8.D0*Hr4(0,0,0,1) - 8.D0*Hr4(0,0,0,1)*x + 16.D0*
     &    Hr4(0,0,1,1) + 16.D0*Hr4(0,0,1,1)*x - 56.D0*Hr4(0,1,0,0) - 56.
     &    D0*Hr4(0,1,0,0)*x + 32.D0*Hr4(0,1,1,0) + 32.D0*Hr4(0,1,1,0)*x
     &     + 32.D0*Hr4(0,1,1,1) )
      gqqps2 = gqqps2 + nf*cf*ca * ( 32.D0*Hr4(0,1,1,1)*x )
      gqqps2 = gqqps2 + nf*cf**2 * ( 2530.D0/27.D0 + 3338.D0/27.D0*x - 
     &    872.D0/3.D0*x**2 + 220.D0/3.D0*dx + 160.D0*z3*x + 256.D0/3.D0
     &    *z3*x**2 - 64.D0*z3*dx + 272.D0*z2 + 20.D0*z2*x + 448.D0/9.D0
     &    *z2*x**2 - 296.D0/5.D0*z2**2 - 296.D0/5.D0*z2**2*x + 1510.D0/
     &    9.D0*Hr1(0) + 5486.D0/9.D0*Hr1(0)*x - 104.D0/27.D0*Hr1(0)*
     &    x**2 - 112.D0*Hr1(0)*z3 - 112.D0*Hr1(0)*z3*x + 32.D0*Hr1(0)*
     &    z2 - 48.D0*Hr1(0)*z2*x - 256.D0/3.D0*Hr1(0)*z2*x**2 - 664.D0/
     &    3.D0*Hr1(1) + 1004.D0/3.D0*Hr1(1)*x - 968.D0/27.D0*Hr1(1)*
     &    x**2 - 2092.D0/27.D0*Hr1(1)*dx - 512.D0/3.D0*Hr2(0,0) + 212.D0
     &    /3.D0*Hr2(0,0)*x - 352.D0/3.D0*Hr2(0,0)*x**2 + 96.D0*Hr2(0,0)
     &    *z2 + 96.D0*Hr2(0,0)*z2*x - 272.D0*Hr2(0,1) - 20.D0*Hr2(0,1)*
     &    x - 448.D0/9.D0*Hr2(0,1)*x**2 - 128.D0/3.D0*Hr2(1,0) + 272.D0/
     &    3.D0*Hr2(1,0)*x - 800.D0/9.D0*Hr2(1,0)*x**2 + 368.D0/9.D0*
     &    Hr2(1,0)*dx + 28.D0/3.D0*Hr2(1,1) - 28.D0/3.D0*Hr2(1,1)*x - 
     &    64.D0/3.D0*Hr2(1,1)*x**2 + 64.D0/3.D0*Hr2(1,1)*dx + 24.D0*
     &    Hr3(0,0,0) )
      gqqps2 = gqqps2 + nf*cf**2 * ( 40.D0*Hr3(0,0,0)*x + 352.D0/3.D0*
     &    Hr3(0,0,0)*x**2 - 32.D0*Hr3(0,0,1) + 48.D0*Hr3(0,0,1)*x + 256.
     &    D0/3.D0*Hr3(0,0,1)*x**2 + 32.D0*Hr3(0,1,0) + 112.D0*Hr3(0,1,0
     &    )*x + 64.D0*Hr3(0,1,0)*x**2 + 48.D0*Hr3(0,1,1) + 64.D0*Hr3(0,
     &    1,1)*x + 64.D0/3.D0*Hr3(0,1,1)*x**2 + 8.D0*Hr3(1,0,0) - 8.D0*
     &    Hr3(1,0,0)*x - 32.D0/3.D0*Hr3(1,0,0)*x**2 + 32.D0/3.D0*Hr3(1,
     &    0,0)*dx - 16.D0*Hr3(1,1,0) + 16.D0*Hr3(1,1,0)*x + 64.D0/3.D0*
     &    Hr3(1,1,0)*x**2 - 64.D0/3.D0*Hr3(1,1,0)*dx - 16.D0*Hr3(1,1,1)
     &     + 16.D0*Hr3(1,1,1)*x + 64.D0/3.D0*Hr3(1,1,1)*x**2 - 64.D0/3.D
     &    0*Hr3(1,1,1)*dx - 64.D0*Hr4(0,0,0,0) - 64.D0*Hr4(0,0,0,0)*x
     &     - 96.D0*Hr4(0,0,0,1) - 96.D0*Hr4(0,0,0,1)*x - 64.D0*Hr4(0,0,
     &    1,0) - 64.D0*Hr4(0,0,1,0)*x - 16.D0*Hr4(0,0,1,1) - 16.D0*Hr4(
     &    0,0,1,1)*x + 16.D0*Hr4(0,1,0,0) + 16.D0*Hr4(0,1,0,0)*x - 32.D0
     &    *Hr4(0,1,1,0) - 32.D0*Hr4(0,1,1,0)*x - 32.D0*Hr4(0,1,1,1) - 
     &    32.D0*Hr4(0,1,1,1)*x )
      gqqps2 = gqqps2 + nf2*cf * ( 616.D0/27.D0 - 1480.D0/27.D0*x + 
     &    800.D0/27.D0*x**2 + 64.D0/27.D0*dx + 16.D0/3.D0*z3 + 16.D0/3.D
     &    0*z3*x + 80.D0/9.D0*z2 - 64.D0/9.D0*z2*x - 32.D0/3.D0*z2*x**2
     &     + 592.D0/27.D0*Hr1(0) - 560.D0/27.D0*Hr1(0)*x - 304.D0/9.D0*
     &    Hr1(0)*x**2 + 32.D0/3.D0*Hr1(0)*z2 + 32.D0/3.D0*Hr1(0)*z2*x
     &     - 56.D0/3.D0*Hr1(1) + 104.D0/3.D0*Hr1(1)*x - 592.D0/27.D0*
     &    Hr1(1)*x**2 + 160.D0/27.D0*Hr1(1)*dx + 232.D0/9.D0*Hr2(0,0)
     &     + 232.D0/9.D0*Hr2(0,0)*x - 80.D0/9.D0*Hr2(0,1) + 64.D0/9.D0*
     &    Hr2(0,1)*x + 32.D0/3.D0*Hr2(0,1)*x**2 + 8.D0/3.D0*Hr2(1,1) - 
     &    8.D0/3.D0*Hr2(1,1)*x - 32.D0/9.D0*Hr2(1,1)*x**2 + 32.D0/9.D0*
     &    Hr2(1,1)*dx + 16.D0/3.D0*Hr3(0,0,0) + 16.D0/3.D0*Hr3(0,0,0)*x
     &     - 32.D0/3.D0*Hr3(0,0,1) - 32.D0/3.D0*Hr3(0,0,1)*x + 16.D0/3.D
     &    0*Hr3(0,1,1) + 16.D0/3.D0*Hr3(0,1,1)*x )
*
       X2PSA = GQQPS2 
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
*
* ..The gluon->quark splitting functions P_qg^(2).
*
       FUNCTION X2QGA (X, NF)
*
       IMPLICIT REAL*8 (A - Z)
       COMPLEX*16 HC1, HC2, HC3, HC4 
       INTEGER NF, NF2, N1, N2, NW, I1, I2, I3, N
       PARAMETER ( N1 = -1, N2 = 1, NW = 4 ) 
       DIMENSION HC1(N1:N2),HC2(N1:N2,N1:N2),HC3(N1:N2,N1:N2,N1:N2), 
     ,           HC4(N1:N2,N1:N2,N1:N2,N1:N2) 
       DIMENSION HR1(N1:N2),HR2(N1:N2,N1:N2),HR3(N1:N2,N1:N2,N1:N2), 
     ,           HR4(N1:N2,N1:N2,N1:N2,N1:N2) 
       DIMENSION HI1(N1:N2),HI2(N1:N2,N1:N2),HI3(N1:N2,N1:N2,N1:N2), 
     ,           HI4(N1:N2,N1:N2,N1:N2,N1:N2) 
       PARAMETER ( Z2 = 1.6449 34066 84822 64365 D0,
     ,             Z3 = 1.2020 56903 15959 42854 D0 )
*
* ...Colour factors and an abbreviation
*
       CF  = 4./3.D0
       CA  = 3.D0
       NF2 = NF*NF
*
       DX = 1.D0/X
*
* ...The harmonic polylogs up to weight 4 by Gehrmann and Remiddi
*
       CALL HPLOG (X, NW, HC1,HC2,HC3,HC4, HR1,HR2,HR3,HR4,
     ,            HI1,HI2,HI3,HI4, N1, N2) 
*
* ...The splitting function in terms of the harmonic polylogs
*
      gqg2 =
     &  + nf*ca**2 * ( 10454.D0/27.D0 - 102608.D0/27.D0*x + 103040.D0/
     &    27.D0*x**2 - 9404.D0/27.D0*dx + 48.D0*z3 + 1000.D0*z3*x - 
     &    2768.D0/3.D0*z3*x**2 + 96.D0*z3*dx - 628.D0/3.D0*z2 + 2096.D0/
     &    9.D0*z2*x - 620.D0/9.D0*z2*x**2 + 512.D0/9.D0*z2*dx + 538.D0/
     &    5.D0*z2**2 + 396.D0*z2**2*x + 224.D0/5.D0*z2**2*x**2 - 40.D0*
     &    Hr1(-1)*z3 - 80.D0*Hr1(-1)*z3*x - 80.D0*Hr1(-1)*z3*x**2 + 120.
     &    D0*Hr1(-1)*z2 + 88.D0*Hr1(-1)*z2*x - 64.D0/3.D0*Hr1(-1)*z2*
     &    x**2 + 32.D0/3.D0*Hr1(-1)*z2*dx - 8696.D0/27.D0*Hr1(0) - 
     &    30962.D0/27.D0*Hr1(0)*x - 3040.D0*Hr1(0)*x**2 - 896.D0/27.D0*
     &    Hr1(0)*dx + 192.D0*Hr1(0)*z3 + 576.D0*Hr1(0)*z3*x - 44.D0*
     &    Hr1(0)*z2 + 108.D0*Hr1(0)*z2*x - 248.D0/3.D0*Hr1(0)*z2*x**2
     &     + 8288.D0/27.D0*Hr1(1) - 7750.D0/27.D0*Hr1(1)*x - 1520.D0/27.
     &    D0*Hr1(1)*x**2 + 644.D0/9.D0*Hr1(1)*dx - 248.D0*Hr1(1)*z3 + 
     &    496.D0*Hr1(1)*z3*x - 496.D0*Hr1(1)*z3*x**2 + 212.D0/3.D0*Hr1(
     &    1)*z2 - 64.D0/3.D0*Hr1(1)*z2*x - 136.D0/3.D0*Hr1(1)*z2*x**2
     &     + 32.D0/3.D0*Hr1(1)*z2*dx )
      gqg2 = gqg2 + nf*ca**2 * ( 16.D0*Hr2(-1,-1)*z2 + 32.D0*Hr2(-1,-1)
     &    *z2*x + 32.D0*Hr2(-1,-1)*z2*x**2 - 704.D0/9.D0*Hr2(-1,0) + 
     &    5864.D0/9.D0*Hr2(-1,0)*x + 2216.D0/3.D0*Hr2(-1,0)*x**2 + 832.D
     &    0/9.D0*Hr2(-1,0)*dx + 56.D0*Hr2(0,-1)*z2 - 16.D0*Hr2(0,-1)*z2
     &    *x + 64.D0*Hr2(0,-1)*z2*x**2 + 2396.D0/9.D0*Hr2(0,0) + 200.D0
     &    *Hr2(0,0)*x + 10244.D0/9.D0*Hr2(0,0)*x**2 - 12.D0*Hr2(0,0)*z2
     &     + 56.D0*Hr2(0,0)*z2*x - 96.D0*Hr2(0,0)*z2*x**2 + 628.D0/3.D0
     &    *Hr2(0,1) + 1256.D0/3.D0*Hr2(0,1)*x + 620.D0/9.D0*Hr2(0,1)*
     &    x**2 + 320.D0/9.D0*Hr2(0,1)*dx + 24.D0*Hr2(0,1)*z2 + 80.D0*
     &    Hr2(0,1)*z2*x + 92.D0/3.D0*Hr2(1,0) + 688.D0/3.D0*Hr2(1,0)*x
     &     - 276.D0*Hr2(1,0)*x**2 + 24.D0*Hr2(1,0)*dx - 80.D0*Hr2(1,0)*
     &    z2 + 160.D0*Hr2(1,0)*z2*x - 160.D0*Hr2(1,0)*z2*x**2 - 164.D0/
     &    9.D0*Hr2(1,1) - 1904.D0/9.D0*Hr2(1,1)*x + 188.D0*Hr2(1,1)*
     &    x**2 - 160.D0/9.D0*Hr2(1,1)*dx - 16.D0*Hr2(1,1)*z2 + 32.D0*
     &    Hr2(1,1)*z2*x - 32.D0*Hr2(1,1)*z2*x**2 + 112.D0*Hr3(-1,-1,0)
     &     - 80.D0*Hr3(-1,-1,0)*x )
      gqg2 = gqg2 + nf*ca**2 * (  - 640.D0/3.D0*Hr3(-1,-1,0)*x**2 - 64.D
     &    0/3.D0*Hr3(-1,-1,0)*dx - 256.D0/3.D0*Hr3(-1,0,0) - 1016.D0/3.D
     &    0*Hr3(-1,0,0)*x - 976.D0/3.D0*Hr3(-1,0,0)*x**2 - 128.D0/3.D0*
     &    Hr3(-1,0,0)*dx - 64.D0*Hr3(-1,0,1) - 128.D0*Hr3(-1,0,1)*x - 
     &    256.D0/3.D0*Hr3(-1,0,1)*x**2 - 64.D0/3.D0*Hr3(-1,0,1)*dx - 72.
     &    D0*Hr3(0,-1,0) + 216.D0*Hr3(0,-1,0)*x - 400.D0*Hr3(0,-1,0)*
     &    x**2 - 56.D0/3.D0*Hr3(0,0,0) + 56.D0/3.D0*Hr3(0,0,0)*x + 96.D0
     &    *Hr3(0,0,0)*x**2 + 44.D0*Hr3(0,0,1) + 108.D0*Hr3(0,0,1)*x + 
     &    248.D0/3.D0*Hr3(0,0,1)*x**2 + 16.D0*Hr3(0,1,0) + 96.D0*Hr3(0,
     &    1,0)*x - 40.D0/3.D0*Hr3(0,1,0)*x**2 - 32.D0*Hr3(0,1,1)*x - 
     &    848.D0/3.D0*Hr3(0,1,1)*x**2 + 32.D0/3.D0*Hr3(0,1,1)*dx - 304.D
     &    0/3.D0*Hr3(1,0,0) - 148.D0/3.D0*Hr3(1,0,0)*x + 592.D0/3.D0*
     &    Hr3(1,0,0)*x**2 - 32.D0*Hr3(1,0,0)*dx - 44.D0/3.D0*Hr3(1,0,1)
     &     + 184.D0/3.D0*Hr3(1,0,1)*x - 184.D0/3.D0*Hr3(1,0,1)*x**2 + 
     &    92.D0/3.D0*Hr3(1,1,0) + 392.D0/3.D0*Hr3(1,1,0)*x - 168.D0*
     &    Hr3(1,1,0)*x**2 )
      gqg2 = gqg2 + nf*ca**2 * ( 64.D0/3.D0*Hr3(1,1,0)*dx + 68.D0/3.D0*
     &    Hr3(1,1,1) - 184.D0/3.D0*Hr3(1,1,1)*x + 128.D0/3.D0*Hr3(1,1,1
     &    )*x**2 + 32.D0/3.D0*Hr3(1,1,1)*dx + 96.D0*Hr4(-1,-1,-1,0) + 
     &    192.D0*Hr4(-1,-1,-1,0)*x + 192.D0*Hr4(-1,-1,-1,0)*x**2 + 32.D0
     &    *Hr4(-1,-1,0,0) + 64.D0*Hr4(-1,-1,0,0)*x + 64.D0*Hr4(-1,-1,0,
     &    0)*x**2 + 32.D0*Hr4(-1,-1,0,1) + 64.D0*Hr4(-1,-1,0,1)*x + 64.D
     &    0*Hr4(-1,-1,0,1)*x**2 - 16.D0*Hr4(-1,0,-1,0) - 32.D0*Hr4(-1,0
     &    ,-1,0)*x - 32.D0*Hr4(-1,0,-1,0)*x**2 - 24.D0*Hr4(-1,0,0,0) - 
     &    48.D0*Hr4(-1,0,0,0)*x - 48.D0*Hr4(-1,0,0,0)*x**2 - 32.D0*Hr4(
     &    -1,0,0,1) - 64.D0*Hr4(-1,0,0,1)*x - 64.D0*Hr4(-1,0,0,1)*x**2
     &     + 32.D0*Hr4(-1,0,1,1) + 64.D0*Hr4(-1,0,1,1)*x + 64.D0*Hr4(-1
     &    ,0,1,1)*x**2 + 48.D0*Hr4(0,-1,-1,0) - 160.D0*Hr4(0,-1,-1,0)*x
     &     + 24.D0*Hr4(0,-1,0,0) - 208.D0*Hr4(0,-1,0,0)*x - 32.D0*Hr4(0
     &    ,-1,0,0)*x**2 - 32.D0*Hr4(0,-1,0,1) - 64.D0*Hr4(0,-1,0,1)*x
     &     - 64.D0*Hr4(0,-1,0,1)*x**2 + 72.D0*Hr4(0,0,-1,0) - 16.D0*
     &    Hr4(0,0,-1,0)*x )
      gqg2 = gqg2 + nf*ca**2 * ( 64.D0*Hr4(0,0,0,0) - 240.D0*Hr4(0,0,0,
     &    0)*x + 12.D0*Hr4(0,0,0,1) - 72.D0*Hr4(0,0,0,1)*x + 96.D0*Hr4(
     &    0,0,0,1)*x**2 + 48.D0*Hr4(0,0,1,1) + 128.D0*Hr4(0,0,1,1)*x - 
     &    84.D0*Hr4(0,1,0,0) - 200.D0*Hr4(0,1,0,0)*x - 64.D0*Hr4(0,1,0,
     &    0)*x**2 + 32.D0*Hr4(0,1,1,0) + 128.D0*Hr4(0,1,1,0)*x + 16.D0*
     &    Hr4(0,1,1,1) + 64.D0*Hr4(0,1,1,1)*x - 48.D0*Hr4(1,0,-1,0) + 
     &    96.D0*Hr4(1,0,-1,0)*x - 96.D0*Hr4(1,0,-1,0)*x**2 + 40.D0*Hr4(
     &    1,0,0,0) - 80.D0*Hr4(1,0,0,0)*x + 80.D0*Hr4(1,0,0,0)*x**2 + 
     &    48.D0*Hr4(1,0,0,1) - 96.D0*Hr4(1,0,0,1)*x + 96.D0*Hr4(1,0,0,1
     &    )*x**2 - 32.D0*Hr4(1,0,1,0) + 64.D0*Hr4(1,0,1,0)*x - 64.D0*
     &    Hr4(1,0,1,0)*x**2 - 16.D0*Hr4(1,1,0,0) + 32.D0*Hr4(1,1,0,0)*x
     &     - 32.D0*Hr4(1,1,0,0)*x**2 - 32.D0*Hr4(1,1,0,1) + 64.D0*Hr4(1
     &    ,1,0,1)*x - 64.D0*Hr4(1,1,0,1)*x**2 - 64.D0*Hr4(1,1,1,0) + 
     &    128.D0*Hr4(1,1,1,0)*x - 128.D0*Hr4(1,1,1,0)*x**2 + 32.D0*Hr4(
     &    1,1,1,1) - 64.D0*Hr4(1,1,1,1)*x + 64.D0*Hr4(1,1,1,1)*x**2 )
      gqg2 = gqg2 + nf*cf*ca * ( 1429.D0/12.D0 + 2303.D0/2.D0*x - 3997.D
     &    0/3.D0*x**2 + 220.D0/3.D0*dx - 100.D0/3.D0*z3 - 1792.D0/3.D0*
     &    z3*x + 2240.D0/3.D0*z3*x**2 - 64.D0*z3*dx + 688.D0/9.D0*z2 + 
     &    268.D0/9.D0*z2*x + 392.D0*z2*x**2 - 292.D0/5.D0*z2**2 - 808.D0
     &    /5.D0*z2**2*x - 32.D0*z2**2*x**2 + 136.D0*Hr1(-1)*z3 + 272.D0
     &    *Hr1(-1)*z3*x + 272.D0*Hr1(-1)*z3*x**2 + 40.D0*Hr1(-1)*z2 + 
     &    80.D0*Hr1(-1)*z2*x + 40.D0*Hr1(-1)*z2*x**2 + 2696.D0/27.D0*
     &    Hr1(0) + 24569.D0/27.D0*Hr1(0)*x + 11332.D0/27.D0*Hr1(0)*x**2
     &     - 88.D0*Hr1(0)*z3 - 656.D0*Hr1(0)*z3*x + 32.D0*Hr1(0)*z3*
     &    x**2 - 40.D0*Hr1(0)*z2 - 360.D0*Hr1(0)*z2*x - 1384.D0/3.D0*
     &    Hr1(0)*z2*x**2 - 3692.D0/27.D0*Hr1(1) + 12892.D0/27.D0*Hr1(1)
     &    *x - 9620.D0/27.D0*Hr1(1)*x**2 - 1484.D0/27.D0*Hr1(1)*dx + 
     &    312.D0*Hr1(1)*z3 - 624.D0*Hr1(1)*z3*x + 624.D0*Hr1(1)*z3*x**2
     &     - 52.D0*Hr1(1)*z2 - 40.D0*Hr1(1)*z2*x + 80.D0*Hr1(1)*z2*x**2
     &     - 144.D0*Hr2(-1,-1)*z2 - 288.D0*Hr2(-1,-1)*z2*x - 288.D0*
     &    Hr2(-1,-1)*z2*x**2 )
      gqg2 = gqg2 + nf*cf*ca * ( 296.D0*Hr2(-1,0) + 152.D0*Hr2(-1,0)*x
     &     - 144.D0*Hr2(-1,0)*x**2 + 144.D0*Hr2(-1,0)*z2 + 288.D0*Hr2(
     &    -1,0)*z2*x + 288.D0*Hr2(-1,0)*z2*x**2 + 112.D0*Hr2(0,-1)*z2
     &     + 128.D0*Hr2(0,-1)*z2*x + 288.D0*Hr2(0,-1)*z2*x**2 - 1267.D0/
     &    9.D0*Hr2(0,0) - 3190.D0/9.D0*Hr2(0,0)*x - 2204.D0/9.D0*Hr2(0,
     &    0)*x**2 + 96.D0*Hr2(0,0)*z2 + 96.D0*Hr2(0,0)*z2*x + 64.D0*
     &    Hr2(0,0)*z2*x**2 - 688.D0/9.D0*Hr2(0,1) + 1100.D0/9.D0*Hr2(0,
     &    1)*x - 392.D0*Hr2(0,1)*x**2 + 16.D0*Hr2(0,1)*z2 - 64.D0*Hr2(0
     &    ,1)*z2*x + 128.D0*Hr2(0,1)*z2*x**2 - 116.D0/9.D0*Hr2(1,0) + 
     &    1888.D0/9.D0*Hr2(1,0)*x - 212.D0*Hr2(1,0)*x**2 + 368.D0/9.D0*
     &    Hr2(1,0)*dx + 144.D0*Hr2(1,0)*z2 - 288.D0*Hr2(1,0)*z2*x + 288.
     &    D0*Hr2(1,0)*z2*x**2 - 808.D0/9.D0*Hr2(1,1) + 4568.D0/9.D0*
     &    Hr2(1,1)*x - 4096.D0/9.D0*Hr2(1,1)*x**2 + 368.D0/9.D0*Hr2(1,1
     &    )*dx + 96.D0*Hr2(1,1)*z2 - 192.D0*Hr2(1,1)*z2*x + 192.D0*Hr2(
     &    1,1)*z2*x**2 - 144.D0*Hr3(-1,-1,0) - 224.D0*Hr3(-1,-1,0)*x - 
     &    80.D0*Hr3(-1,-1,0)*x**2 )
      gqg2 = gqg2 + nf*cf*ca * ( 40.D0*Hr3(-1,0,0) + 64.D0*Hr3(-1,0,0)*
     &    x + 48.D0*Hr3(-1,0,0)*x**2 - 112.D0*Hr3(-1,0,1) - 192.D0*Hr3(
     &    -1,0,1)*x - 80.D0*Hr3(-1,0,1)*x**2 + 208.D0*Hr3(0,-1,0) - 64.D
     &    0*Hr3(0,-1,0)*x + 80.D0*Hr3(0,-1,0)*x**2 + 44.D0/3.D0*Hr3(0,0
     &    ,0) + 344.D0/3.D0*Hr3(0,0,0)*x + 1264.D0/3.D0*Hr3(0,0,0)*x**2
     &     + 40.D0*Hr3(0,0,1) + 296.D0*Hr3(0,0,1)*x + 1384.D0/3.D0*Hr3(
     &    0,0,1)*x**2 + 32.D0*Hr3(0,1,0) + 72.D0*Hr3(0,1,0)*x + 392.D0*
     &    Hr3(0,1,0)*x**2 - 44.D0/3.D0*Hr3(0,1,1) + 496.D0/3.D0*Hr3(0,1
     &    ,1)*x + 192.D0*Hr3(0,1,1)*x**2 + 472.D0/3.D0*Hr3(1,0,0) - 488.
     &    D0/3.D0*Hr3(1,0,0)*x + 32.D0/3.D0*Hr3(1,0,0)*dx - 20.D0*Hr3(1
     &    ,0,1) + 152.D0*Hr3(1,0,1)*x - 120.D0*Hr3(1,0,1)*x**2 + 4.D0*
     &    Hr3(1,1,0) - 88.D0*Hr3(1,1,0)*x + 280.D0/3.D0*Hr3(1,1,0)*x**2
     &     - 64.D0/3.D0*Hr3(1,1,0)*dx - 56.D0/3.D0*Hr3(1,1,1) + 424.D0/
     &    3.D0*Hr3(1,1,1)*x - 416.D0/3.D0*Hr3(1,1,1)*x**2 - 32.D0/3.D0*
     &    Hr3(1,1,1)*dx - 96.D0*Hr4(-1,-1,-1,0) - 192.D0*Hr4(-1,-1,-1,0
     &    )*x )
      gqg2 = gqg2 + nf*cf*ca * (  - 192.D0*Hr4(-1,-1,-1,0)*x**2 + 96.D0
     &    *Hr4(-1,-1,0,0) + 192.D0*Hr4(-1,-1,0,0)*x + 192.D0*Hr4(-1,-1,
     &    0,0)*x**2 + 96.D0*Hr4(-1,-1,0,1) + 192.D0*Hr4(-1,-1,0,1)*x + 
     &    192.D0*Hr4(-1,-1,0,1)*x**2 + 48.D0*Hr4(-1,0,-1,0) + 96.D0*
     &    Hr4(-1,0,-1,0)*x + 96.D0*Hr4(-1,0,-1,0)*x**2 - 88.D0*Hr4(-1,0
     &    ,0,0) - 176.D0*Hr4(-1,0,0,0)*x - 176.D0*Hr4(-1,0,0,0)*x**2 - 
     &    96.D0*Hr4(-1,0,0,1) - 192.D0*Hr4(-1,0,0,1)*x - 192.D0*Hr4(-1,
     &    0,0,1)*x**2 - 32.D0*Hr4(-1,0,1,0) - 64.D0*Hr4(-1,0,1,0)*x - 
     &    64.D0*Hr4(-1,0,1,0)*x**2 - 32.D0*Hr4(-1,0,1,1) - 64.D0*Hr4(-1
     &    ,0,1,1)*x - 64.D0*Hr4(-1,0,1,1)*x**2 + 32.D0*Hr4(0,-1,-1,0)
     &     + 128.D0*Hr4(0,-1,-1,0)*x + 192.D0*Hr4(0,-1,-1,0)*x**2 - 64.D
     &    0*Hr4(0,-1,0,0) - 96.D0*Hr4(0,-1,0,0)*x - 192.D0*Hr4(0,-1,0,0
     &    )*x**2 - 96.D0*Hr4(0,-1,0,1) - 64.D0*Hr4(0,-1,0,1)*x - 192.D0
     &    *Hr4(0,-1,0,1)*x**2 + 48.D0*Hr4(0,0,-1,0) - 32.D0*Hr4(0,0,-1,
     &    0)*x - 32.D0*Hr4(0,0,0,0) - 64.D0*Hr4(0,0,0,0)*x - 96.D0*Hr4(
     &    0,0,0,1) )
      gqg2 = gqg2 + nf*cf*ca * (  - 128.D0*Hr4(0,0,0,1)*x - 64.D0*Hr4(0
     &    ,0,0,1)*x**2 - 64.D0*Hr4(0,0,1,0) - 192.D0*Hr4(0,0,1,0)*x - 
     &    64.D0*Hr4(0,0,1,1) - 96.D0*Hr4(0,0,1,1)*x - 64.D0*Hr4(0,0,1,1
     &    )*x**2 + 88.D0*Hr4(0,1,0,0) + 16.D0*Hr4(0,1,0,0)*x + 96.D0*
     &    Hr4(0,1,0,0)*x**2 - 32.D0*Hr4(0,1,0,1)*x**2 - 192.D0*Hr4(0,1,
     &    1,0)*x + 96.D0*Hr4(0,1,1,0)*x**2 - 56.D0*Hr4(0,1,1,1) + 16.D0
     &    *Hr4(0,1,1,1)*x - 64.D0*Hr4(0,1,1,1)*x**2 + 48.D0*Hr4(1,0,-1,
     &    0) - 96.D0*Hr4(1,0,-1,0)*x + 96.D0*Hr4(1,0,-1,0)*x**2 - 24.D0
     &    *Hr4(1,0,0,0) + 48.D0*Hr4(1,0,0,0)*x - 48.D0*Hr4(1,0,0,0)*
     &    x**2 - 96.D0*Hr4(1,0,0,1) + 192.D0*Hr4(1,0,0,1)*x - 192.D0*
     &    Hr4(1,0,0,1)*x**2 - 96.D0*Hr4(1,0,1,1) + 192.D0*Hr4(1,0,1,1)*
     &    x - 192.D0*Hr4(1,0,1,1)*x**2 + 16.D0*Hr4(1,1,0,0) - 32.D0*
     &    Hr4(1,1,0,0)*x + 32.D0*Hr4(1,1,0,0)*x**2 - 48.D0*Hr4(1,1,0,1)
     &     + 96.D0*Hr4(1,1,0,1)*x - 96.D0*Hr4(1,1,0,1)*x**2 + 48.D0*
     &    Hr4(1,1,1,0) - 96.D0*Hr4(1,1,1,0)*x + 96.D0*Hr4(1,1,1,0)*x**2
     &     - 64.D0*Hr4(1,1,1,1) )
      gqg2 = gqg2 + nf*cf*ca * ( 128.D0*Hr4(1,1,1,1)*x - 128.D0*Hr4(1,1
     &    ,1,1)*x**2 )
      gqg2 = gqg2 + nf*cf**2 * ( 963.D0/4.D0 - 641.D0/2.D0*x + 81.D0*
     &    x**2 - 24.D0*z3 + 136.D0*z3*x - 304.D0*z3*x**2 - 68.D0*z2 + 
     &    48.D0*z2*x - 244.D0*z2*x**2 + 32.D0*z2**2 - 192.D0/5.D0*z2**2
     &    *x + 352.D0/5.D0*z2**2*x**2 + 64.D0*Hr1(-1)*z2 + 128.D0*Hr1(
     &    -1)*z2*x + 64.D0*Hr1(-1)*z2*x**2 + 170.D0*Hr1(0) + 57.D0*Hr1(
     &    0)*x + 348.D0*Hr1(0)*x**2 - 56.D0*Hr1(0)*z3 + 208.D0*Hr1(0)*
     &    z3*x - 224.D0*Hr1(0)*z3*x**2 - 36.D0*Hr1(0)*z2 + 128.D0*Hr1(0
     &    )*z2*x - 176.D0*Hr1(0)*z2*x**2 - 32.D0*Hr1(1) - 282.D0*Hr1(1)
     &    *x + 348.D0*Hr1(1)*x**2 - 112.D0*Hr1(1)*z3 + 224.D0*Hr1(1)*z3
     &    *x - 224.D0*Hr1(1)*z3*x**2 + 32.D0*Hr1(1)*z2 + 80.D0*Hr1(1)*
     &    z2*x - 112.D0*Hr1(1)*z2*x**2 - 320.D0*Hr2(-1,0) - 368.D0*Hr2(
     &    -1,0)*x - 80.D0*Hr2(-1,0)*x**2 + 32.D0*Hr2(0,-1)*z2 + 89.D0*
     &    Hr2(0,0) + 126.D0*Hr2(0,0)*x + 352.D0*Hr2(0,0)*x**2 - 56.D0*
     &    Hr2(0,0)*z2 + 112.D0*Hr2(0,0)*z2*x - 224.D0*Hr2(0,0)*z2*x**2
     &     + 68.D0*Hr2(0,1) - 416.D0*Hr2(0,1)*x + 244.D0*Hr2(0,1)*x**2
     &     - 32.D0*Hr2(0,1)*z2 )
      gqg2 = gqg2 + nf*cf**2 * ( 128.D0*Hr2(0,1)*z2*x - 160.D0*Hr2(0,1)
     &    *z2*x**2 + 160.D0*Hr2(1,0) - 352.D0*Hr2(1,0)*x + 272.D0*Hr2(1
     &    ,0)*x**2 - 112.D0*Hr2(1,0)*z2 + 224.D0*Hr2(1,0)*z2*x - 224.D0
     &    *Hr2(1,0)*z2*x**2 + 108.D0*Hr2(1,1) - 296.D0*Hr2(1,1)*x + 244.
     &    D0*Hr2(1,1)*x**2 - 80.D0*Hr2(1,1)*z2 + 160.D0*Hr2(1,1)*z2*x
     &     - 160.D0*Hr2(1,1)*z2*x**2 + 128.D0*Hr3(-1,-1,0) + 256.D0*
     &    Hr3(-1,-1,0)*x + 128.D0*Hr3(-1,-1,0)*x**2 - 128.D0*Hr3(-1,0,0
     &    ) - 288.D0*Hr3(-1,0,0)*x - 160.D0*Hr3(-1,0,0)*x**2 - 176.D0*
     &    Hr3(0,-1,0) - 32.D0*Hr3(0,-1,0)*x - 128.D0*Hr3(0,-1,0)*x**2
     &     + 12.D0*Hr3(0,0,0) + 64.D0*Hr3(0,0,0)*x + 240.D0*Hr3(0,0,0)*
     &    x**2 + 36.D0*Hr3(0,0,1) - 160.D0*Hr3(0,0,1)*x + 176.D0*Hr3(0,
     &    0,1)*x**2 + 48.D0*Hr3(0,1,0) - 80.D0*Hr3(0,1,0)*x + 80.D0*
     &    Hr3(0,1,0)*x**2 + 36.D0*Hr3(0,1,1) - 104.D0*Hr3(0,1,1)*x + 96.
     &    D0*Hr3(0,1,1)*x**2 - 32.D0*Hr3(1,0,0) - 48.D0*Hr3(1,0,0)*x + 
     &    80.D0*Hr3(1,0,0)*x**2 + 32.D0*Hr3(1,0,1) - 208.D0*Hr3(1,0,1)*
     &    x )
      gqg2 = gqg2 + nf*cf**2 * ( 176.D0*Hr3(1,0,1)*x**2 - 32.D0*Hr3(1,1
     &    ,0) - 48.D0*Hr3(1,1,0)*x + 80.D0*Hr3(1,1,0)*x**2 - 4.D0*Hr3(1
     &    ,1,1) - 80.D0*Hr3(1,1,1)*x + 96.D0*Hr3(1,1,1)*x**2 + 64.D0*
     &    Hr4(-1,-1,0,0) + 128.D0*Hr4(-1,-1,0,0)*x + 128.D0*Hr4(-1,-1,0
     &    ,0)*x**2 + 32.D0*Hr4(-1,0,-1,0) + 64.D0*Hr4(-1,0,-1,0)*x + 64.
     &    D0*Hr4(-1,0,-1,0)*x**2 - 16.D0*Hr4(-1,0,0,0) - 32.D0*Hr4(-1,0
     &    ,0,0)*x - 32.D0*Hr4(-1,0,0,0)*x**2 + 64.D0*Hr4(0,-1,-1,0) - 
     &    64.D0*Hr4(0,-1,0,0) - 64.D0*Hr4(0,-1,0,0)*x - 128.D0*Hr4(0,-1
     &    ,0,0)*x**2 - 64.D0*Hr4(0,0,-1,0) - 128.D0*Hr4(0,0,-1,0)*x**2
     &     + 16.D0*Hr4(0,0,0,0) + 128.D0*Hr4(0,0,0,0)*x**2 + 56.D0*Hr4(
     &    0,0,0,1) - 112.D0*Hr4(0,0,0,1)*x + 224.D0*Hr4(0,0,0,1)*x**2
     &     + 64.D0*Hr4(0,0,1,0) - 128.D0*Hr4(0,0,1,0)*x + 192.D0*Hr4(0,
     &    0,1,0)*x**2 + 80.D0*Hr4(0,0,1,1) - 160.D0*Hr4(0,0,1,1)*x + 
     &    192.D0*Hr4(0,0,1,1)*x**2 + 16.D0*Hr4(0,1,0,0) - 96.D0*Hr4(0,1
     &    ,0,0)*x + 128.D0*Hr4(0,1,0,0)*x**2 + 64.D0*Hr4(0,1,0,1) - 128.
     &    D0*Hr4(0,1,0,1)*x )
      gqg2 = gqg2 + nf*cf**2 * ( 160.D0*Hr4(0,1,0,1)*x**2 + 32.D0*Hr4(0
     &    ,1,1,0) - 64.D0*Hr4(0,1,1,0)*x + 32.D0*Hr4(0,1,1,0)*x**2 + 40.
     &    D0*Hr4(0,1,1,1) - 80.D0*Hr4(0,1,1,1)*x + 64.D0*Hr4(0,1,1,1)*
     &    x**2 - 32.D0*Hr4(1,0,-1,0) + 64.D0*Hr4(1,0,-1,0)*x - 64.D0*
     &    Hr4(1,0,-1,0)*x**2 + 48.D0*Hr4(1,0,0,0) - 96.D0*Hr4(1,0,0,0)*
     &    x + 96.D0*Hr4(1,0,0,0)*x**2 + 112.D0*Hr4(1,0,0,1) - 224.D0*
     &    Hr4(1,0,0,1)*x + 224.D0*Hr4(1,0,0,1)*x**2 + 96.D0*Hr4(1,0,1,0
     &    ) - 192.D0*Hr4(1,0,1,0)*x + 192.D0*Hr4(1,0,1,0)*x**2 + 96.D0*
     &    Hr4(1,0,1,1) - 192.D0*Hr4(1,0,1,1)*x + 192.D0*Hr4(1,0,1,1)*
     &    x**2 + 64.D0*Hr4(1,1,0,0) - 128.D0*Hr4(1,1,0,0)*x + 128.D0*
     &    Hr4(1,1,0,0)*x**2 + 80.D0*Hr4(1,1,0,1) - 160.D0*Hr4(1,1,0,1)*
     &    x + 160.D0*Hr4(1,1,0,1)*x**2 + 16.D0*Hr4(1,1,1,0) - 32.D0*
     &    Hr4(1,1,1,0)*x + 32.D0*Hr4(1,1,1,0)*x**2 + 32.D0*Hr4(1,1,1,1)
     &     - 64.D0*Hr4(1,1,1,1)*x + 64.D0*Hr4(1,1,1,1)*x**2 )
      gqg2 = gqg2 + nf2*ca * ( 226.D0/27.D0 - 1348.D0/27.D0*x + 2800.D
     &    0/81.D0*x**2 - 424.D0/81.D0*dx - 16.D0*z3*x + 88.D0/9.D0*z2*x
     &     - 160.D0/27.D0*Hr1(0) + 560.D0/27.D0*Hr1(0)*x - 1832.D0/27.D0
     &    *Hr1(0)*x**2 - 152.D0/27.D0*Hr1(1) + 112.D0/27.D0*Hr1(1)*x - 
     &    112.D0/27.D0*Hr1(1)*x**2 - 8.D0/3.D0*Hr1(1)*z2 + 16.D0/3.D0*
     &    Hr1(1)*z2*x - 16.D0/3.D0*Hr1(1)*z2*x**2 + 80.D0/9.D0*Hr2(-1,0
     &    ) + 112.D0/9.D0*Hr2(-1,0)*x + 112.D0/9.D0*Hr2(-1,0)*x**2 + 64.
     &    D0/9.D0*Hr2(0,0) + 104.D0/3.D0*Hr2(0,0)*x + 64.D0/9.D0*Hr2(0,
     &    0)*x**2 + 8.D0/3.D0*Hr2(0,1)*x + 80.D0/9.D0*Hr2(1,1) - 112.D0/
     &    9.D0*Hr2(1,1)*x + 112.D0/9.D0*Hr2(1,1)*x**2 + 16.D0/3.D0*Hr3(
     &    -1,0,0) + 32.D0/3.D0*Hr3(-1,0,0)*x + 32.D0/3.D0*Hr3(-1,0,0)*
     &    x**2 - 16.D0/3.D0*Hr3(0,0,0) + 64.D0/3.D0*Hr3(0,0,0)*x - 8.D0/
     &    3.D0*Hr3(1,0,0) + 16.D0/3.D0*Hr3(1,0,0)*x - 16.D0/3.D0*Hr3(1,
     &    0,0)*x**2 + 8.D0/3.D0*Hr3(1,0,1) - 16.D0/3.D0*Hr3(1,0,1)*x + 
     &    16.D0/3.D0*Hr3(1,0,1)*x**2 - 8.D0/3.D0*Hr3(1,1,0) + 16.D0/3.D0
     &    *Hr3(1,1,0)*x )
      gqg2 = gqg2 + nf2*ca * (  - 16.D0/3.D0*Hr3(1,1,0)*x**2 - 8.D0/3.
     &    D0*Hr3(1,1,1) + 16.D0/3.D0*Hr3(1,1,1)*x - 16.D0/3.D0*Hr3(1,1,
     &    1)*x**2 )
      gqg2 = gqg2 + nf2*cf * (  - 13025.D0/54.D0 - 89.D0/27.D0*x + 
     &    18424.D0/81.D0*x**2 + 1232.D0/81.D0*dx - 8.D0/3.D0*z3 + 16.D0/
     &    3.D0*z3*x - 16.D0/3.D0*z3*x**2 + 80.D0/9.D0*z2 - 112.D0/9.D0*
     &    z2*x + 112.D0/9.D0*z2*x**2 - 4856.D0/27.D0*Hr1(0) - 5270.D0/
     &    27.D0*Hr1(0)*x - 560.D0/9.D0*Hr1(0)*x**2 + 224.D0/27.D0*Hr1(1
     &    ) - 148.D0/27.D0*Hr1(1)*x + 112.D0/27.D0*Hr1(1)*x**2 - 1370.D0
     &    /9.D0*Hr2(0,0) - 884.D0/9.D0*Hr2(0,0)*x - 352.D0/9.D0*Hr2(0,0
     &    )*x**2 - 80.D0/9.D0*Hr2(0,1) + 112.D0/9.D0*Hr2(0,1)*x - 112.D0
     &    /9.D0*Hr2(0,1)*x**2 - 40.D0/9.D0*Hr2(1,0) + 128.D0/9.D0*Hr2(1
     &    ,0)*x - 128.D0/9.D0*Hr2(1,0)*x**2 - 80.D0/9.D0*Hr2(1,1) + 112.
     &    D0/9.D0*Hr2(1,1)*x - 112.D0/9.D0*Hr2(1,1)*x**2 - 152.D0/3.D0*
     &    Hr3(0,0,0) + 160.D0/3.D0*Hr3(0,0,0)*x + 32.D0*Hr3(0,0,0)*x**2
     &     + 8.D0/3.D0*Hr3(0,1,1) - 16.D0/3.D0*Hr3(0,1,1)*x + 16.D0/3.D0
     &    *Hr3(0,1,1)*x**2 - 16.D0/3.D0*Hr3(1,0,0) + 32.D0/3.D0*Hr3(1,0
     &    ,0)*x - 32.D0/3.D0*Hr3(1,0,0)*x**2 + 8.D0/3.D0*Hr3(1,1,1) - 
     &    16.D0/3.D0*Hr3(1,1,1)*x )
      gqg2 = gqg2 + nf2*cf * ( 16.D0/3.D0*Hr3(1,1,1)*x**2 - 32.D0*
     &    Hr4(0,0,0,0) + 64.D0*Hr4(0,0,0,0)*x )
*
       X2QGA = GQG2 
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
*
* ..The quark->gluon splitting functions P_gq^(2).
*
       FUNCTION X2GQA (X, NF)
*
       IMPLICIT REAL*8 (A - Z)
       COMPLEX*16 HC1, HC2, HC3, HC4 
       INTEGER NF, NF2, N1, N2, NW, I1, I2, I3, N
       PARAMETER ( N1 = -1, N2 = 1, NW = 4 ) 
       DIMENSION HC1(N1:N2),HC2(N1:N2,N1:N2),HC3(N1:N2,N1:N2,N1:N2), 
     ,           HC4(N1:N2,N1:N2,N1:N2,N1:N2) 
       DIMENSION HR1(N1:N2),HR2(N1:N2,N1:N2),HR3(N1:N2,N1:N2,N1:N2), 
     ,           HR4(N1:N2,N1:N2,N1:N2,N1:N2) 
       DIMENSION HI1(N1:N2),HI2(N1:N2,N1:N2),HI3(N1:N2,N1:N2,N1:N2), 
     ,           HI4(N1:N2,N1:N2,N1:N2,N1:N2) 
       PARAMETER ( Z2 = 1.6449 34066 84822 64365 D0,
     ,             Z3 = 1.2020 56903 15959 42854 D0 )
*
* ...Colour factors and an abbreviation
*
       CF  = 4./3.D0
       CA  = 3.D0
       NF2 = NF*NF
*
       DX = 1.D0/X
*
* ...The harmonic polylogs up to weight 4 by Gehrmann and Remiddi
*
       CALL HPLOG (X, NW, HC1,HC2,HC3,HC4, HR1,HR2,HR3,HR4,
     ,            HI1,HI2,HI3,HI4, N1, N2) 
*
* ...The splitting function in terms of the harmonic polylogs
*
      ggq2 =
     &  + cf*ca**2 * (  - 12710.D0/9.D0 + 1789.D0/3.D0*x - 33680.D0/81.D
     &    0*x**2 + 138305.D0/81.D0*dx + 1424.D0/3.D0*z3 + 700.D0/3.D0*
     &    z3*x + 256.D0/3.D0*z3*x**2 - 336.D0*z3*dx + 568.D0/9.D0*z2 + 
     &    568.D0/9.D0*z2*x - 1664.D0/9.D0*z2*x**2 - 872.D0/3.D0*z2*dx
     &     - 772.D0/5.D0*z2**2 - 366.D0/5.D0*z2**2*x - 544.D0/5.D0*
     &    z2**2*dx - 368.D0*Hr1(-1)*z3 - 184.D0*Hr1(-1)*z3*x - 368.D0*
     &    Hr1(-1)*z3*dx - 520.D0/3.D0*Hr1(-1)*z2 - 392.D0/3.D0*Hr1(-1)*
     &    z2*x - 32.D0/3.D0*Hr1(-1)*z2*x**2 + 104.D0*Hr1(-1)*z2*dx + 
     &    38224.D0/27.D0*Hr1(0) + 3202.D0/27.D0*Hr1(0)*x + 9344.D0/27.D0
     &    *Hr1(0)*x**2 + 6320.D0/27.D0*Hr1(0)*dx - 224.D0*Hr1(0)*z3 - 
     &    80.D0*Hr1(0)*z3*x - 32.D0*Hr1(0)*z3*dx + 2140.D0/3.D0*Hr1(0)*
     &    z2 + 1028.D0/3.D0*Hr1(0)*z2*x + 96.D0*Hr1(0)*z2*x**2 - 176.D0/
     &    3.D0*Hr1(0)*z2*dx + 6260.D0/27.D0*Hr1(1) - 766.D0/27.D0*Hr1(1
     &    )*x - 1744.D0/27.D0*Hr1(1)*x**2 - 13516.D0/27.D0*Hr1(1)*dx - 
     &    112.D0*Hr1(1)*z3 + 56.D0*Hr1(1)*z3*x + 112.D0*Hr1(1)*z3*dx - 
     &    352.D0/3.D0*Hr1(1)*z2 )
      ggq2 = ggq2 + cf*ca**2 * ( 500.D0/3.D0*Hr1(1)*z2*x + 32.D0/3.D0*
     &    Hr1(1)*z2*x**2 - 16.D0/3.D0*Hr1(1)*z2*dx + 416.D0*Hr2(-1,-1)*
     &    z2 + 208.D0*Hr2(-1,-1)*z2*x + 416.D0*Hr2(-1,-1)*z2*dx - 920.D0
     &    /3.D0*Hr2(-1,0) + 212.D0/3.D0*Hr2(-1,0)*x - 160.D0*Hr2(-1,0)*
     &    x**2 - 872.D0/3.D0*Hr2(-1,0)*dx - 320.D0*Hr2(-1,0)*z2 - 160.D0
     &    *Hr2(-1,0)*z2*x - 320.D0*Hr2(-1,0)*z2*dx - 432.D0*Hr2(0,-1)*
     &    z2 - 56.D0*Hr2(0,-1)*z2*x - 160.D0*Hr2(0,-1)*z2*dx - 5080.D0/
     &    9.D0*Hr2(0,0) + 392.D0/9.D0*Hr2(0,0)*x - 616.D0/9.D0*Hr2(0,0)
     &    *x**2 - 104.D0*Hr2(0,0)*z2 - 92.D0*Hr2(0,0)*z2*x - 568.D0/9.D0
     &    *Hr2(0,1) + 68.D0/9.D0*Hr2(0,1)*x + 1664.D0/9.D0*Hr2(0,1)*
     &    x**2 - 80.D0*Hr2(0,1)*z2 - 56.D0*Hr2(0,1)*z2*x - 64.D0*Hr2(0,
     &    1)*z2*dx + 1096.D0/9.D0*Hr2(1,0) + 400.D0/9.D0*Hr2(1,0)*x + 
     &    1160.D0/9.D0*Hr2(1,0)*x**2 - 284.D0/3.D0*Hr2(1,0)*dx + 64.D0*
     &    Hr2(1,0)*z2 - 32.D0*Hr2(1,0)*z2*x - 64.D0*Hr2(1,0)*z2*dx - 
     &    100.D0/9.D0*Hr2(1,1) + 914.D0/9.D0*Hr2(1,1)*x + 592.D0/9.D0*
     &    Hr2(1,1)*x**2 )
      ggq2 = ggq2 + cf*ca**2 * ( 260.D0/3.D0*Hr2(1,1)*dx + 32.D0*Hr2(1,
     &    1)*z2 - 16.D0*Hr2(1,1)*z2*x - 32.D0*Hr2(1,1)*z2*dx + 176.D0/3.
     &    D0*Hr3(-1,-1,0) - 176.D0/3.D0*Hr3(-1,-1,0)*x + 64.D0/3.D0*
     &    Hr3(-1,-1,0)*x**2 + 304.D0*Hr3(-1,-1,0)*dx + 1160.D0/3.D0*
     &    Hr3(-1,0,0) + 232.D0/3.D0*Hr3(-1,0,0)*x + 128.D0/3.D0*Hr3(-1,
     &    0,0)*x**2 + 784.D0/3.D0*Hr3(-1,0,0)*dx + 608.D0/3.D0*Hr3(-1,0
     &    ,1) + 304.D0/3.D0*Hr3(-1,0,1)*x + 64.D0/3.D0*Hr3(-1,0,1)*x**2
     &     + 48.D0*Hr3(-1,0,1)*dx + 1160.D0/3.D0*Hr3(0,-1,0) + 16.D0*
     &    Hr3(0,-1,0)*x + 64.D0*Hr3(0,-1,0)*x**2 - 176.D0/3.D0*Hr3(0,-1
     &    ,0)*dx - 272.D0/3.D0*Hr3(0,0,0) - 224.D0*Hr3(0,0,0)*x - 224.D0
     &    /3.D0*Hr3(0,0,0)*x**2 - 2140.D0/3.D0*Hr3(0,0,1) - 980.D0/3.D0
     &    *Hr3(0,0,1)*x - 96.D0*Hr3(0,0,1)*x**2 - 784.D0/3.D0*Hr3(0,1,0
     &    ) - 592.D0/3.D0*Hr3(0,1,0)*x - 224.D0/3.D0*Hr3(0,1,0)*x**2 - 
     &    32.D0/3.D0*Hr3(0,1,0)*dx + 104.D0*Hr3(0,1,1) - 132.D0*Hr3(0,1
     &    ,1)*x - 128.D0/3.D0*Hr3(0,1,1)*x**2 - 544.D0/3.D0*Hr3(0,1,1)*
     &    dx )
      ggq2 = ggq2 + cf*ca**2 * (  - 140.D0/3.D0*Hr3(1,0,0) - 332.D0/3.D0
     &    *Hr3(1,0,0)*x - 64.D0/3.D0*Hr3(1,0,0)*x**2 + 176.D0*Hr3(1,0,0
     &    )*dx + 440.D0/3.D0*Hr3(1,0,1) - 412.D0/3.D0*Hr3(1,0,1)*x - 
     &    440.D0/3.D0*Hr3(1,0,1)*dx + 440.D0/3.D0*Hr3(1,1,0) - 412.D0/3.
     &    D0*Hr3(1,1,0)*x - 440.D0/3.D0*Hr3(1,1,0)*dx + 632.D0/3.D0*
     &    Hr3(1,1,1) - 340.D0/3.D0*Hr3(1,1,1)*x + 32.D0/3.D0*Hr3(1,1,1)
     &    *x**2 - 688.D0/3.D0*Hr3(1,1,1)*dx + 192.D0*Hr4(-1,-1,-1,0) + 
     &    96.D0*Hr4(-1,-1,-1,0)*x + 192.D0*Hr4(-1,-1,-1,0)*dx - 384.D0*
     &    Hr4(-1,-1,0,0) - 192.D0*Hr4(-1,-1,0,0)*x - 384.D0*Hr4(-1,-1,0
     &    ,0)*dx - 320.D0*Hr4(-1,-1,0,1) - 160.D0*Hr4(-1,-1,0,1)*x - 
     &    320.D0*Hr4(-1,-1,0,1)*dx - 160.D0*Hr4(-1,0,-1,0) - 80.D0*Hr4(
     &    -1,0,-1,0)*x - 160.D0*Hr4(-1,0,-1,0)*dx + 176.D0*Hr4(-1,0,0,0
     &    ) + 88.D0*Hr4(-1,0,0,0)*x + 176.D0*Hr4(-1,0,0,0)*dx + 256.D0*
     &    Hr4(-1,0,0,1) + 128.D0*Hr4(-1,0,0,1)*x + 256.D0*Hr4(-1,0,0,1)
     &    *dx + 64.D0*Hr4(-1,0,1,0) + 32.D0*Hr4(-1,0,1,0)*x + 64.D0*
     &    Hr4(-1,0,1,0)*dx )
      ggq2 = ggq2 + cf*ca**2 * ( 64.D0*Hr4(-1,0,1,1) + 32.D0*Hr4(-1,0,1
     &    ,1)*x + 64.D0*Hr4(-1,0,1,1)*dx - 352.D0*Hr4(0,-1,-1,0) + 16.D0
     &    *Hr4(0,-1,-1,0)*x - 64.D0*Hr4(0,-1,-1,0)*dx + 176.D0*Hr4(0,-1
     &    ,0,0) + 152.D0*Hr4(0,-1,0,0)*x + 224.D0*Hr4(0,-1,0,0)*dx + 
     &    256.D0*Hr4(0,-1,0,1) + 64.D0*Hr4(0,-1,0,1)*x + 128.D0*Hr4(0,
     &    -1,0,1)*dx - 144.D0*Hr4(0,0,-1,0) + 8.D0*Hr4(0,0,-1,0)*x - 
     &    128.D0*Hr4(0,0,0,0) + 120.D0*Hr4(0,0,0,0)*x + 104.D0*Hr4(0,0,
     &    0,1) + 100.D0*Hr4(0,0,0,1)*x + 64.D0*Hr4(0,0,1,0) + 128.D0*
     &    Hr4(0,0,1,0)*x + 128.D0*Hr4(0,0,1,0)*dx - 64.D0*Hr4(0,0,1,1)
     &     + 96.D0*Hr4(0,0,1,1)*x + 128.D0*Hr4(0,0,1,1)*dx + 104.D0*
     &    Hr4(0,1,0,0) + 84.D0*Hr4(0,1,0,0)*x + 96.D0*Hr4(0,1,0,0)*dx
     &     - 96.D0*Hr4(0,1,0,1) + 48.D0*Hr4(0,1,0,1)*x + 96.D0*Hr4(0,1,
     &    0,1)*dx - 96.D0*Hr4(0,1,1,0) + 48.D0*Hr4(0,1,1,0)*x + 96.D0*
     &    Hr4(0,1,1,0)*dx - 128.D0*Hr4(0,1,1,1) + 16.D0*Hr4(0,1,1,1)*x
     &     + 64.D0*Hr4(0,1,1,1)*dx + 32.D0*Hr4(1,0,-1,0) - 16.D0*Hr4(1,
     &    0,-1,0)*x )
      ggq2 = ggq2 + cf*ca**2 * (  - 32.D0*Hr4(1,0,-1,0)*dx - 48.D0*Hr4(
     &    1,0,0,0) + 24.D0*Hr4(1,0,0,0)*x + 48.D0*Hr4(1,0,0,0)*dx - 128.
     &    D0*Hr4(1,0,0,1) + 64.D0*Hr4(1,0,0,1)*x + 128.D0*Hr4(1,0,0,1)*
     &    dx - 192.D0*Hr4(1,0,1,0) + 96.D0*Hr4(1,0,1,0)*x + 192.D0*Hr4(
     &    1,0,1,0)*dx - 128.D0*Hr4(1,0,1,1) + 64.D0*Hr4(1,0,1,1)*x + 
     &    128.D0*Hr4(1,0,1,1)*dx - 64.D0*Hr4(1,1,0,0) + 32.D0*Hr4(1,1,0
     &    ,0)*x + 64.D0*Hr4(1,1,0,0)*dx - 128.D0*Hr4(1,1,0,1) + 64.D0*
     &    Hr4(1,1,0,1)*x + 128.D0*Hr4(1,1,0,1)*dx - 128.D0*Hr4(1,1,1,0)
     &     + 64.D0*Hr4(1,1,1,0)*x + 128.D0*Hr4(1,1,1,0)*dx - 64.D0*Hr4(
     &    1,1,1,1) + 32.D0*Hr4(1,1,1,1)*x + 64.D0*Hr4(1,1,1,1)*dx )
      ggq2 = ggq2 + cf**2*ca * (  - 11629.D0/18.D0 + 3589.D0/36.D0*x + 
     &    56.D0*x**2 + 163.D0*dx - 1472.D0/3.D0*z3 - 884.D0/3.D0*z3*x
     &     - 32.D0*z3*x**2 + 216.D0*z3*dx + 2456.D0/9.D0*z2 - 5356.D0/9.
     &    D0*z2*x + 96.D0*z2*x**2 - 160.D0*z2*dx - 784.D0/5.D0*z2**2 - 
     &    184.D0/5.D0*z2**2*x - 432.D0/5.D0*z2**2*dx + 176.D0*Hr1(-1)*
     &    z3 + 88.D0*Hr1(-1)*z3*x + 176.D0*Hr1(-1)*z3*dx + 144.D0*Hr1(
     &    -1)*z2 + 88.D0*Hr1(-1)*z2*x - 48.D0*Hr1(-1)*z2*dx - 9925.D0/
     &    27.D0*Hr1(0) + 7061.D0/27.D0*Hr1(0)*x + 2680.D0/27.D0*Hr1(0)*
     &    x**2 - 64.D0*Hr1(0)*z3 + 64.D0*Hr1(0)*z3*x - 752.D0/3.D0*Hr1(
     &    0)*z2 - 440.D0/3.D0*Hr1(0)*z2*x - 16148.D0/27.D0*Hr1(1) + 
     &    10936.D0/27.D0*Hr1(1)*x + 1384.D0/27.D0*Hr1(1)*x**2 + 13006.D0
     &    /27.D0*Hr1(1)*dx - 48.D0*Hr1(1)*z3 + 24.D0*Hr1(1)*z3*x + 48.D0
     &    *Hr1(1)*z3*dx + 1144.D0/3.D0*Hr1(1)*z2 - 788.D0/3.D0*Hr1(1)*
     &    z2*x - 472.D0/3.D0*Hr1(1)*z2*dx - 160.D0*Hr2(-1,-1)*z2 - 80.D0
     &    *Hr2(-1,-1)*z2*x - 160.D0*Hr2(-1,-1)*z2*dx - 608.D0*Hr2(-1,0)
     &     - 700.D0*Hr2(-1,0)*x )
      ggq2 = ggq2 + cf**2*ca * (  - 32.D0*Hr2(-1,0)*dx - 32.D0*Hr2(-1,0
     &    )*z2 - 16.D0*Hr2(-1,0)*z2*x - 32.D0*Hr2(-1,0)*z2*dx + 96.D0*
     &    Hr2(0,-1)*z2 - 2590.D0/9.D0*Hr2(0,0) + 4631.D0/9.D0*Hr2(0,0)*
     &    x - 448.D0/9.D0*Hr2(0,0)*x**2 - 16.D0*Hr2(0,0)*z2*x - 2456.D0/
     &    9.D0*Hr2(0,1) - 944.D0/9.D0*Hr2(0,1)*x - 96.D0*Hr2(0,1)*x**2
     &     + 128.D0*Hr2(0,1)*dx + 160.D0*Hr2(0,1)*z2 - 32.D0*Hr2(0,1)*
     &    z2*x - 32.D0*Hr2(0,1)*z2*dx - 224.D0*Hr2(1,0) + 80.D0/3.D0*
     &    Hr2(1,0)*x + 764.D0/3.D0*Hr2(1,0)*dx - 32.D0*Hr2(1,0)*z2 + 16.
     &    D0*Hr2(1,0)*z2*x + 32.D0*Hr2(1,0)*z2*dx - 884.D0/9.D0*Hr2(1,1
     &    ) - 1448.D0/9.D0*Hr2(1,1)*x - 416.D0/9.D0*Hr2(1,1)*x**2 + 64.D
     &    0/9.D0*Hr2(1,1)*dx + 64.D0*Hr2(1,1)*z2 - 32.D0*Hr2(1,1)*z2*x
     &     - 64.D0*Hr2(1,1)*z2*dx + 480.D0*Hr3(-1,-1,0) + 304.D0*Hr3(-1
     &    ,-1,0)*x + 96.D0*Hr3(-1,-1,0)*dx - 240.D0*Hr3(-1,0,0) - 144.D0
     &    *Hr3(-1,0,0)*x - 48.D0*Hr3(-1,0,0)*dx + 96.D0*Hr3(-1,0,1) + 
     &    64.D0*Hr3(-1,0,1)*x + 96.D0*Hr3(-1,0,1)*dx - 576.D0*Hr3(0,-1,
     &    0) )
      ggq2 = ggq2 + cf**2*ca * (  - 16.D0*Hr3(0,-1,0)*x - 760.D0/3.D0*
     &    Hr3(0,0,0) + 608.D0/3.D0*Hr3(0,0,0)*x - 128.D0/3.D0*Hr3(0,0,0
     &    )*x**2 + 752.D0/3.D0*Hr3(0,0,1) + 392.D0/3.D0*Hr3(0,0,1)*x - 
     &    16.D0/3.D0*Hr3(0,1,0) + 224.D0/3.D0*Hr3(0,1,0)*x + 96.D0*Hr3(
     &    0,1,0)*dx - 176.D0/3.D0*Hr3(0,1,1) + 448.D0/3.D0*Hr3(0,1,1)*x
     &     + 32.D0*Hr3(0,1,1)*x**2 + 144.D0*Hr3(0,1,1)*dx - 384.D0*Hr3(
     &    1,0,0) + 232.D0*Hr3(1,0,0)*x + 128.D0*Hr3(1,0,0)*dx - 424.D0/
     &    3.D0*Hr3(1,0,1) + 332.D0/3.D0*Hr3(1,0,1)*x + 328.D0/3.D0*Hr3(
     &    1,0,1)*dx - 8.D0/3.D0*Hr3(1,1,0) + 148.D0/3.D0*Hr3(1,1,0)*x
     &     + 8.D0/3.D0*Hr3(1,1,0)*dx - 1112.D0/3.D0*Hr3(1,1,1) + 712.D0/
     &    3.D0*Hr3(1,1,1)*x - 32.D0/3.D0*Hr3(1,1,1)*x**2 + 1120.D0/3.D0
     &    *Hr3(1,1,1)*dx - 192.D0*Hr4(-1,-1,-1,0) - 96.D0*Hr4(-1,-1,-1,
     &    0)*x - 192.D0*Hr4(-1,-1,-1,0)*dx + 128.D0*Hr4(-1,-1,0,0) + 64.
     &    D0*Hr4(-1,-1,0,0)*x + 128.D0*Hr4(-1,-1,0,0)*dx + 64.D0*Hr4(-1
     &    ,-1,0,1) + 32.D0*Hr4(-1,-1,0,1)*x + 64.D0*Hr4(-1,-1,0,1)*dx
     &     + 96.D0*Hr4(-1,0,-1,0) )
      ggq2 = ggq2 + cf**2*ca * ( 48.D0*Hr4(-1,0,-1,0)*x + 96.D0*Hr4(-1,
     &    0,-1,0)*dx + 48.D0*Hr4(-1,0,0,0) + 24.D0*Hr4(-1,0,0,0)*x + 48.
     &    D0*Hr4(-1,0,0,0)*dx - 64.D0*Hr4(-1,0,1,1) - 32.D0*Hr4(-1,0,1,
     &    1)*x - 64.D0*Hr4(-1,0,1,1)*dx + 192.D0*Hr4(0,-1,-1,0) - 96.D0
     &    *Hr4(0,-1,0,0) - 224.D0*Hr4(0,0,-1,0) + 16.D0*Hr4(0,0,-1,0)*x
     &     + 64.D0*Hr4(0,0,0,0) + 64.D0*Hr4(0,0,0,0)*x + 32.D0*Hr4(0,0,
     &    0,1)*x - 64.D0*Hr4(0,0,1,0) + 32.D0*Hr4(0,0,1,0)*x - 112.D0*
     &    Hr4(0,0,1,1) - 8.D0*Hr4(0,0,1,1)*x - 224.D0*Hr4(0,1,0,0) + 64.
     &    D0*Hr4(0,1,0,0)*x + 64.D0*Hr4(0,1,0,0)*dx - 64.D0*Hr4(0,1,0,1
     &    ) + 32.D0*Hr4(0,1,0,1)*x + 32.D0*Hr4(0,1,0,1)*dx - 32.D0*Hr4(
     &    0,1,1,0) + 16.D0*Hr4(0,1,1,0)*x + 32.D0*Hr4(0,1,1,0)*dx + 112.
     &    D0*Hr4(0,1,1,1) - 8.D0*Hr4(0,1,1,1)*x - 64.D0*Hr4(0,1,1,1)*dx
     &     - 160.D0*Hr4(1,0,-1,0) + 80.D0*Hr4(1,0,-1,0)*x + 160.D0*Hr4(
     &    1,0,-1,0)*dx - 80.D0*Hr4(1,0,0,0) + 40.D0*Hr4(1,0,0,0)*x + 80.
     &    D0*Hr4(1,0,0,0)*dx + 64.D0*Hr4(1,0,1,1) - 32.D0*Hr4(1,0,1,1)*
     &    x )
      ggq2 = ggq2 + cf**2*ca * (  - 64.D0*Hr4(1,0,1,1)*dx - 160.D0*Hr4(
     &    1,1,0,0) + 80.D0*Hr4(1,1,0,0)*x + 160.D0*Hr4(1,1,0,0)*dx + 32.
     &    D0*Hr4(1,1,0,1) - 16.D0*Hr4(1,1,0,1)*x - 32.D0*Hr4(1,1,0,1)*
     &    dx + 96.D0*Hr4(1,1,1,0) - 48.D0*Hr4(1,1,1,0)*x - 96.D0*Hr4(1,
     &    1,1,0)*dx + 128.D0*Hr4(1,1,1,1) - 64.D0*Hr4(1,1,1,1)*x - 128.D
     &    0*Hr4(1,1,1,1)*dx )
      ggq2 = ggq2 + cf**3 * ( 475.D0/2.D0 - 363.D0/4.D0*x - 94.D0*dx + 
     &    416.D0*z3 + 208.D0*z3*x - 240.D0*z3*dx - 164.D0*z2 + 520.D0*
     &    z2*x + 112.D0*z2*dx + 744.D0/5.D0*z2**2 + 12.D0*z2**2*x + 512.
     &    D0/5.D0*z2**2*dx - 224.D0*Hr1(-1)*z2 - 160.D0*Hr1(-1)*z2*x - 
     &    96.D0*Hr1(-1)*z2*dx + 91.D0*Hr1(0) - 245.D0*Hr1(0)*x + 192.D0
     &    *Hr1(0)*z3 - 48.D0*Hr1(0)*z3*x + 64.D0*Hr1(0)*z2 + 36.D0*Hr1(
     &    0)*z2*x + 316.D0*Hr1(1) - 258.D0*Hr1(1)*x - 94.D0*Hr1(1)*dx
     &     + 256.D0*Hr1(1)*z3 - 128.D0*Hr1(1)*z3*x - 256.D0*Hr1(1)*z3*
     &    dx - 256.D0*Hr1(1)*z2 + 152.D0*Hr1(1)*z2*x + 96.D0*Hr1(1)*z2*
     &    dx + 688.D0*Hr2(-1,0) + 608.D0*Hr2(-1,0)*x + 112.D0*Hr2(-1,0)
     &    *dx + 64.D0*Hr2(-1,0)*z2 + 32.D0*Hr2(-1,0)*z2*x + 64.D0*Hr2(
     &    -1,0)*z2*dx - 64.D0*Hr2(0,-1)*z2 - 70.D0*Hr2(0,0) - 555.D0*
     &    Hr2(0,0)*x + 48.D0*Hr2(0,0)*z2 - 24.D0*Hr2(0,0)*z2*x + 164.D0
     &    *Hr2(0,1) + 88.D0*Hr2(0,1)*x - 96.D0*Hr2(0,1)*z2 + 16.D0*Hr2(
     &    0,1)*z2*x - 16.D0*Hr2(1,0) - 24.D0*Hr2(1,0)*x - 56.D0*Hr2(1,0
     &    )*dx )
      ggq2 = ggq2 + cf**3 * ( 64.D0*Hr2(1,0)*z2 - 32.D0*Hr2(1,0)*z2*x
     &     - 64.D0*Hr2(1,0)*z2*dx + 96.D0*Hr2(1,1) + 54.D0*Hr2(1,1)*x
     &     - 92.D0*Hr2(1,1)*dx - 96.D0*Hr2(1,1)*z2 + 48.D0*Hr2(1,1)*z2*
     &    x + 96.D0*Hr2(1,1)*z2*dx - 448.D0*Hr3(-1,-1,0) - 320.D0*Hr3(
     &    -1,-1,0)*x - 192.D0*Hr3(-1,-1,0)*dx + 384.D0*Hr3(-1,0,0) + 
     &    224.D0*Hr3(-1,0,0)*x + 192.D0*Hr3(-1,0,0)*dx + 480.D0*Hr3(0,
     &    -1,0) + 80.D0*Hr3(0,-1,0)*x + 16.D0*Hr3(0,0,0) - 132.D0*Hr3(0
     &    ,0,0)*x - 64.D0*Hr3(0,0,1) + 44.D0*Hr3(0,0,1)*x + 48.D0*Hr3(0
     &    ,1,0)*x - 16.D0*Hr3(0,1,1) - 52.D0*Hr3(0,1,1)*x + 192.D0*Hr3(
     &    1,0,0) - 108.D0*Hr3(1,0,0)*x - 48.D0*Hr3(1,0,0)*dx + 32.D0*
     &    Hr3(1,0,1) + 8.D0*Hr3(1,0,1)*x - 96.D0*Hr3(1,1,0) + 64.D0*
     &    Hr3(1,1,0)*x + 96.D0*Hr3(1,1,0)*dx + 160.D0*Hr3(1,1,1) - 124.D
     &    0*Hr3(1,1,1)*x - 144.D0*Hr3(1,1,1)*dx - 128.D0*Hr4(-1,-1,0,0)
     &     - 64.D0*Hr4(-1,-1,0,0)*x - 128.D0*Hr4(-1,-1,0,0)*dx - 64.D0*
     &    Hr4(-1,0,-1,0) - 32.D0*Hr4(-1,0,-1,0)*x - 64.D0*Hr4(-1,0,-1,0
     &    )*dx )
      ggq2 = ggq2 + cf**3 * ( 32.D0*Hr4(-1,0,0,0) + 16.D0*Hr4(-1,0,0,0)
     &    *x + 32.D0*Hr4(-1,0,0,0)*dx - 128.D0*Hr4(0,-1,-1,0) + 128.D0*
     &    Hr4(0,-1,0,0) + 32.D0*Hr4(0,-1,0,0)*x + 256.D0*Hr4(0,0,-1,0)
     &     - 32.D0*Hr4(0,0,0,0) - 32.D0*Hr4(0,0,0,0)*x - 48.D0*Hr4(0,0,
     &    0,1) + 24.D0*Hr4(0,0,0,1)*x + 48.D0*Hr4(0,0,1,1) - 24.D0*Hr4(
     &    0,0,1,1)*x + 80.D0*Hr4(0,1,0,0) - 8.D0*Hr4(0,1,0,0)*x + 32.D0
     &    *Hr4(0,1,0,1) - 16.D0*Hr4(0,1,0,1)*x + 16.D0*Hr4(0,1,1,1) - 8.
     &    D0*Hr4(0,1,1,1)*x + 192.D0*Hr4(1,0,-1,0) - 96.D0*Hr4(1,0,-1,0
     &    )*x - 192.D0*Hr4(1,0,-1,0)*dx + 64.D0*Hr4(1,0,1,0) - 32.D0*
     &    Hr4(1,0,1,0)*x - 64.D0*Hr4(1,0,1,0)*dx + 64.D0*Hr4(1,0,1,1)
     &     - 32.D0*Hr4(1,0,1,1)*x - 64.D0*Hr4(1,0,1,1)*dx + 96.D0*Hr4(1
     &    ,1,0,0) - 48.D0*Hr4(1,1,0,0)*x - 96.D0*Hr4(1,1,0,0)*dx + 96.D0
     &    *Hr4(1,1,0,1) - 48.D0*Hr4(1,1,0,1)*x - 96.D0*Hr4(1,1,0,1)*dx
     &     + 32.D0*Hr4(1,1,1,0) - 16.D0*Hr4(1,1,1,0)*x - 32.D0*Hr4(1,1,
     &    1,0)*dx - 64.D0*Hr4(1,1,1,1) + 32.D0*Hr4(1,1,1,1)*x + 64.D0*
     &    Hr4(1,1,1,1)*dx )
      ggq2 = ggq2 + nf*cf*ca * (  - 2320.D0/9.D0 + 148.D0/3.D0*x - 1048.
     &    D0/9.D0*x**2 + 1934.D0/9.D0*dx + 448.D0/3.D0*z3 - 184.D0/3.D0
     &    *z3*x - 80.D0*z3*dx - 256.D0/9.D0*z2 + 308.D0/9.D0*z2*x + 32.D
     &    0/3.D0*z2*x**2 - 112.D0/3.D0*z2*dx - 128.D0/3.D0*Hr1(-1)*z2
     &     - 64.D0/3.D0*Hr1(-1)*z2*x - 128.D0/3.D0*Hr1(-1)*z2*dx + 6656.
     &    D0/27.D0*Hr1(0) + 1688.D0/27.D0*Hr1(0)*x + 2000.D0/27.D0*Hr1(
     &    0)*x**2 + 1208.D0/27.D0*Hr1(0)*dx - 64.D0/3.D0*Hr1(0)*z2 - 80.
     &    D0/3.D0*Hr1(0)*z2*x - 32.D0/3.D0*Hr1(0)*z2*dx - 1184.D0/27.D0
     &    *Hr1(1) + 1720.D0/27.D0*Hr1(1)*x + 400.D0/27.D0*Hr1(1)*x**2
     &     + 2008.D0/27.D0*Hr1(1)*dx + 16.D0/3.D0*Hr1(1)*z2 - 8.D0/3.D0
     &    *Hr1(1)*z2*x - 16.D0/3.D0*Hr1(1)*z2*dx - 80.D0/3.D0*Hr2(-1,0)
     &     + 8.D0*Hr2(-1,0)*x - 32.D0/9.D0*Hr2(-1,0)*x**2 - 656.D0/9.D0
     &    *Hr2(-1,0)*dx - 1088.D0/9.D0*Hr2(0,0) - 668.D0/9.D0*Hr2(0,0)*
     &    x - 32.D0/9.D0*Hr2(0,0)*x**2 + 256.D0/9.D0*Hr2(0,1) - 236.D0/
     &    9.D0*Hr2(0,1)*x - 32.D0/3.D0*Hr2(0,1)*x**2 - 320.D0/9.D0*Hr2(
     &    0,1)*dx )
      ggq2 = ggq2 + nf*cf*ca * ( 320.D0/9.D0*Hr2(1,0) - 280.D0/9.D0*
     &    Hr2(1,0)*x - 320.D0/9.D0*Hr2(1,0)*dx + 880.D0/9.D0*Hr2(1,1)
     &     - 488.D0/9.D0*Hr2(1,1)*x + 32.D0/9.D0*Hr2(1,1)*x**2 - 104.D0
     &    *Hr2(1,1)*dx - 128.D0/3.D0*Hr3(-1,-1,0) - 64.D0/3.D0*Hr3(-1,
     &    -1,0)*x - 128.D0/3.D0*Hr3(-1,-1,0)*dx + 64.D0/3.D0*Hr3(-1,0,0
     &    ) + 32.D0/3.D0*Hr3(-1,0,0)*x + 64.D0/3.D0*Hr3(-1,0,0)*dx + 64.
     &    D0/3.D0*Hr3(-1,0,1) + 32.D0/3.D0*Hr3(-1,0,1)*x + 64.D0/3.D0*
     &    Hr3(-1,0,1)*dx + 160.D0/3.D0*Hr3(0,-1,0) - 16.D0*Hr3(0,-1,0)*
     &    x - 32.D0/3.D0*Hr3(0,-1,0)*dx + 32.D0/3.D0*Hr3(0,0,0) + 64.D0/
     &    3.D0*Hr3(0,0,1) + 32.D0/3.D0*Hr3(0,0,1)*x - 32.D0/3.D0*Hr3(0,
     &    1,0) + 16.D0/3.D0*Hr3(0,1,0)*x + 32.D0/3.D0*Hr3(0,1,0)*dx - 
     &    48.D0*Hr3(0,1,1) + 8.D0*Hr3(0,1,1)*x + 80.D0/3.D0*Hr3(0,1,1)*
     &    dx + 32.D0/3.D0*Hr3(1,0,0) - 16.D0/3.D0*Hr3(1,0,0)*x - 32.D0/
     &    3.D0*Hr3(1,0,0)*dx - 80.D0/3.D0*Hr3(1,0,1) + 40.D0/3.D0*Hr3(1
     &    ,0,1)*x + 80.D0/3.D0*Hr3(1,0,1)*dx - 80.D0/3.D0*Hr3(1,1,0) + 
     &    40.D0/3.D0*Hr3(1,1,0)*x )
      ggq2 = ggq2 + nf*cf*ca * ( 80.D0/3.D0*Hr3(1,1,0)*dx - 80.D0/3.D0*
     &    Hr3(1,1,1) + 40.D0/3.D0*Hr3(1,1,1)*x + 80.D0/3.D0*Hr3(1,1,1)*
     &    dx )
      ggq2 = ggq2 + nf*cf**2 * ( 8707.D0/27.D0 + 3301.D0/54.D0*x - 224.D
     &    0/9.D0*x**2 - 3250.D0/9.D0*dx - 496.D0/3.D0*z3 + 248.D0/3.D0*
     &    z3*x + 96.D0*z3*dx - 128.D0/9.D0*z2 - 560.D0/9.D0*z2*x + 496.D
     &    0/9.D0*z2*dx - 5174.D0/27.D0*Hr1(0) - 3134.D0/27.D0*Hr1(0)*x
     &     - 352.D0/27.D0*Hr1(0)*x**2 - 1520.D0/27.D0*Hr1(0)*dx + 32.D0/
     &    3.D0*Hr1(0)*z2 + 80.D0/3.D0*Hr1(0)*z2*x + 64.D0/3.D0*Hr1(0)*
     &    z2*dx + 8.D0/27.D0*Hr1(1) - 1360.D0/27.D0*Hr1(1)*x - 56.D0/27.
     &    D0*Hr1(1)*dx + 32.D0/3.D0*Hr1(1)*z2 - 16.D0/3.D0*Hr1(1)*z2*x
     &     - 32.D0/3.D0*Hr1(1)*z2*dx - 48.D0*Hr2(-1,0)*x + 64.D0/9.D0*
     &    Hr2(-1,0)*x**2 + 496.D0/9.D0*Hr2(-1,0)*dx + 2236.D0/9.D0*Hr2(
     &    0,0) + 1306.D0/9.D0*Hr2(0,0)*x + 64.D0/9.D0*Hr2(0,0)*x**2 + 
     &    128.D0/9.D0*Hr2(0,1) + 128.D0/9.D0*Hr2(0,1)*x - 8.D0/3.D0*
     &    Hr2(1,0)*x - 32.D0/3.D0*Hr2(1,0)*dx - 712.D0/9.D0*Hr2(1,1) + 
     &    512.D0/9.D0*Hr2(1,1)*x + 664.D0/9.D0*Hr2(1,1)*dx - 64.D0*Hr3(
     &    0,-1,0) + 32.D0*Hr3(0,-1,0)*x + 64.D0/3.D0*Hr3(0,-1,0)*dx + 
     &    16.D0/3.D0*Hr3(0,0,0) )
      ggq2 = ggq2 + nf*cf**2 * (  - 32.D0/3.D0*Hr3(0,0,0)*x - 32.D0/3.D0
     &    *Hr3(0,0,1) + 16.D0/3.D0*Hr3(0,0,1)*x - 32.D0/3.D0*Hr3(0,1,0)
     &     + 16.D0/3.D0*Hr3(0,1,0)*x - 16.D0/3.D0*Hr3(0,1,1) + 8.D0/3.D0
     &    *Hr3(0,1,1)*x - 16.D0*Hr3(1,0,0) + 8.D0*Hr3(1,0,0)*x + 16.D0*
     &    Hr3(1,0,0)*dx - 32.D0/3.D0*Hr3(1,0,1) + 16.D0/3.D0*Hr3(1,0,1)
     &    *x + 32.D0/3.D0*Hr3(1,0,1)*dx - 64.D0/3.D0*Hr3(1,1,0) + 32.D0/
     &    3.D0*Hr3(1,1,0)*x + 64.D0/3.D0*Hr3(1,1,0)*dx + 80.D0/3.D0*
     &    Hr3(1,1,1) - 40.D0/3.D0*Hr3(1,1,1)*x - 80.D0/3.D0*Hr3(1,1,1)*
     &    dx + 64.D0*Hr4(0,0,0,0) - 32.D0*Hr4(0,0,0,0)*x )
      ggq2 = ggq2 + nf2*cf * ( 16.D0/9.D0 + 32.D0/9.D0*x - 16.D0/9.D0
     &    *dx + 80.D0/9.D0*Hr1(1) - 64.D0/9.D0*Hr1(1)*x - 80.D0/9.D0*
     &    Hr1(1)*dx - 16.D0/3.D0*Hr2(1,1) + 8.D0/3.D0*Hr2(1,1)*x + 16.D0
     &    /3.D0*Hr2(1,1)*dx )
*
       X2GQA = GGQ2 
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
*
* ..The regular piece of the gg splitting functions P_gg^(2).
*
       FUNCTION X2GGA (X, NF)
*
       IMPLICIT REAL*8 (A - Z)
       COMPLEX*16 HC1, HC2, HC3, HC4 
       INTEGER NF, NF2, N1, N2, NW, I1, I2, I3, N
       PARAMETER ( N1 = -1, N2 = 1, NW = 4 ) 
       DIMENSION HC1(N1:N2),HC2(N1:N2,N1:N2),HC3(N1:N2,N1:N2,N1:N2), 
     ,           HC4(N1:N2,N1:N2,N1:N2,N1:N2) 
       DIMENSION HR1(N1:N2),HR2(N1:N2,N1:N2),HR3(N1:N2,N1:N2,N1:N2), 
     ,           HR4(N1:N2,N1:N2,N1:N2,N1:N2) 
       DIMENSION HI1(N1:N2),HI2(N1:N2,N1:N2),HI3(N1:N2,N1:N2,N1:N2), 
     ,           HI4(N1:N2,N1:N2,N1:N2,N1:N2) 
       PARAMETER ( Z2 = 1.6449 34066 84822 64365 D0,
     ,             Z3 = 1.2020 56903 15959 42854 D0,
     ,             Z5 = 1.0369 27755 14336 99263 D0 )
*
* ..The soft coefficient for use in X2GGB and X2GGC
*
       COMMON / P2GSOFT / A3G
*
* ...Colour factors
*
       CF  = 4./3.D0
       CA  = 3.D0
       NF2 = NF*NF
*
* ...Some abbreviations
*
       DX = 1.D0/X
       DM = 1.D0/(1.D0-X)
       DP = 1.D0/(1.D0+X)
*
* ...The harmonic polylogs up to weight 4 by Gehrmann and Remiddi
*
       CALL HPLOG (X, NW, HC1,HC2,HC3,HC4, HR1,HR2,HR3,HR4,
     ,            HI1,HI2,HI3,HI4, N1, N2) 
*
* ...The splitting function in terms of the harmonic polylogs
*    (without the delta(1-x) part, but with the soft contribution)
*
      ggg2 =
     &  + ca**3 * (  - 54088.D0/27.D0 + 49678.D0/27.D0*x - 146182.D0/81.
     &    D0*x**2 + 146182.D0/81.D0*dx + 490.D0/3.D0*dm + 1064.D0/3.D0*
     &    z3 + 704.D0/3.D0*z3*x + 1408.D0/3.D0*z3*x**2 - 1144.D0/3.D0*
     &    z3*dx + 176.D0/3.D0*z3*dm + 976.D0/3.D0*z2 - 2632.D0/9.D0*z2*
     &    x + 1072.D0/9.D0*z2*x**2 - 3112.D0/9.D0*z2*dx - 1072.D0/9.D0*
     &    z2*dp - 1072.D0/9.D0*z2*dm - 272.D0*z2**2 - 1152.D0/5.D0*
     &    z2**2*x - 416.D0/5.D0*z2**2*x**2 - 464.D0/5.D0*z2**2*dx + 88.D
     &    0*z2**2*dp - 24.D0/5.D0*z2**2*dm - 384.D0*Hr1(-1)*z3 - 192.D0
     &    *Hr1(-1)*z3*x - 192.D0*Hr1(-1)*z3*x**2 - 192.D0*Hr1(-1)*z3*dx
     &     + 192.D0*Hr1(-1)*z3*dp - 424.D0*Hr1(-1)*z2 - 424.D0*Hr1(-1)*
     &    z2*x - 88.D0*Hr1(-1)*z2*x**2 - 88.D0*Hr1(-1)*z2*dx + 30794.D0/
     &    27.D0*Hr1(0) + 9374.D0/27.D0*Hr1(0)*x + 10604.D0/9.D0*Hr1(0)*
     &    x**2 + 6320.D0/27.D0*Hr1(0)*dx + 8.D0/3.D0*Hr1(0)*dm - 160.D0
     &    *Hr1(0)*z3*x + 192.D0*Hr1(0)*z3*x**2 - 32.D0*Hr1(0)*z3*dx - 
     &    80.D0*Hr1(0)*z3*dp - 112.D0*Hr1(0)*z3*dm + 1480.D0/3.D0*Hr1(0
     &    )*z2 )
      ggg2 = ggg2 + ca**3 * ( 736.D0/3.D0*Hr1(0)*z2*x + 1936.D0/3.D0*
     &    Hr1(0)*z2*x**2 - 176.D0/3.D0*Hr1(0)*z2*dx - 88.D0/3.D0*Hr1(0)
     &    *z2*dp + 124.D0/9.D0*Hr1(1) - 124.D0/9.D0*Hr1(1)*x + 1652.D0/
     &    27.D0*Hr1(1)*x**2 - 1652.D0/27.D0*Hr1(1)*dx + 192.D0*Hr1(1)*
     &    z3 - 96.D0*Hr1(1)*z3*x + 96.D0*Hr1(1)*z3*x**2 - 96.D0*Hr1(1)*
     &    z3*dx - 96.D0*Hr1(1)*z3*dm - 24.D0*Hr1(1)*z2 + 24.D0*Hr1(1)*
     &    z2*x + 88.D0*Hr1(1)*z2*x**2 - 88.D0*Hr1(1)*z2*dx + 512.D0*
     &    Hr2(-1,-1)*z2 + 256.D0*Hr2(-1,-1)*z2*x + 256.D0*Hr2(-1,-1)*z2
     &    *x**2 + 256.D0*Hr2(-1,-1)*z2*dx - 256.D0*Hr2(-1,-1)*z2*dp - 
     &    872.D0/9.D0*Hr2(-1,0) - 3016.D0/9.D0*Hr2(-1,0)*x - 680.D0/3.D0
     &    *Hr2(-1,0)*x**2 - 680.D0/3.D0*Hr2(-1,0)*dx - 2144.D0/9.D0*
     &    Hr2(-1,0)*dp - 576.D0*Hr2(-1,0)*z2 - 288.D0*Hr2(-1,0)*z2*x - 
     &    288.D0*Hr2(-1,0)*z2*x**2 - 288.D0*Hr2(-1,0)*z2*dx + 288.D0*
     &    Hr2(-1,0)*z2*dp - 768.D0*Hr2(0,-1)*z2 - 96.D0*Hr2(0,-1)*z2*x
     &     - 352.D0*Hr2(0,-1)*z2*x**2 - 160.D0*Hr2(0,-1)*z2*dx + 256.D0
     &    *Hr2(0,-1)*z2*dp )
      ggg2 = ggg2 + ca**3 * ( 96.D0*Hr2(0,-1)*z2*dm - 11620.D0/9.D0*
     &    Hr2(0,0) + 1052.D0/3.D0*Hr2(0,0)*x - 12136.D0/9.D0*Hr2(0,0)*
     &    x**2 + 1072.D0/9.D0*Hr2(0,0)*dp + 1072.D0/9.D0*Hr2(0,0)*dm + 
     &    96.D0*Hr2(0,0)*z2 - 352.D0*Hr2(0,0)*z2*x + 256.D0*Hr2(0,0)*z2
     &    *x**2 - 128.D0*Hr2(0,0)*z2*dp - 128.D0*Hr2(0,0)*z2*dm - 976.D0
     &    /3.D0*Hr2(0,1) - 128.D0/3.D0*Hr2(0,1)*x - 1072.D0/9.D0*Hr2(0,
     &    1)*x**2 + 1072.D0/9.D0*Hr2(0,1)*dx + 2144.D0/9.D0*Hr2(0,1)*dm
     &     - 160.D0*Hr2(0,1)*z2*x + 32.D0*Hr2(0,1)*z2*x**2 - 96.D0*Hr2(
     &    0,1)*z2*dx + 32.D0*Hr2(0,1)*z2*dp - 64.D0*Hr2(0,1)*z2*dm - 
     &    2344.D0/9.D0*Hr2(1,0) + 200.D0/9.D0*Hr2(1,0)*x - 1072.D0/9.D0
     &    *Hr2(1,0)*x**2 + 1072.D0/9.D0*Hr2(1,0)*dx + 2144.D0/9.D0*Hr2(
     &    1,0)*dm + 192.D0*Hr2(1,0)*z2 - 96.D0*Hr2(1,0)*z2*x + 96.D0*
     &    Hr2(1,0)*z2*x**2 - 96.D0*Hr2(1,0)*z2*dx - 96.D0*Hr2(1,0)*z2*
     &    dm - 48.D0*Hr3(-1,-1,0) - 48.D0*Hr3(-1,-1,0)*x + 176.D0*Hr3(
     &    -1,-1,0)*x**2 + 176.D0*Hr3(-1,-1,0)*dx + 608.D0*Hr3(-1,0,0)
     &     + 608.D0*Hr3(-1,0,0)*x )
      ggg2 = ggg2 + ca**3 * ( 1408.D0/3.D0*Hr3(-1,0,0)*x**2 + 1408.D0/3.
     &    D0*Hr3(-1,0,0)*dx + 400.D0*Hr3(-1,0,1) + 400.D0*Hr3(-1,0,1)*x
     &     + 176.D0*Hr3(-1,0,1)*x**2 + 176.D0*Hr3(-1,0,1)*dx + 640.D0/3.
     &    D0*Hr3(0,-1,0) + 160.D0*Hr3(0,-1,0)*x + 352.D0*Hr3(0,-1,0)*
     &    x**2 - 176.D0/3.D0*Hr3(0,-1,0)*dx + 176.D0/3.D0*Hr3(0,-1,0)*
     &    dm - 368.D0*Hr3(0,0,0) + 464.D0/3.D0*Hr3(0,0,0)*x - 704.D0*
     &    Hr3(0,0,0)*x**2 - 1480.D0/3.D0*Hr3(0,0,1) - 256.D0/3.D0*Hr3(0
     &    ,0,1)*x - 1936.D0/3.D0*Hr3(0,0,1)*x**2 + 88.D0/3.D0*Hr3(0,0,1
     &    )*dm - 688.D0/3.D0*Hr3(0,1,0) + 464.D0/3.D0*Hr3(0,1,0)*x - 
     &    352.D0*Hr3(0,1,0)*x**2 + 352.D0/3.D0*Hr3(0,1,0)*dx - 776.D0/3.
     &    D0*Hr3(1,0,0) + 688.D0/3.D0*Hr3(1,0,0)*x - 880.D0/3.D0*Hr3(1,
     &    0,0)*x**2 + 880.D0/3.D0*Hr3(1,0,0)*dx + 88.D0/3.D0*Hr3(1,0,0)
     &    *dm - 768.D0*Hr4(-1,-1,0,0) - 384.D0*Hr4(-1,-1,0,0)*x - 384.D0
     &    *Hr4(-1,-1,0,0)*x**2 - 384.D0*Hr4(-1,-1,0,0)*dx + 384.D0*Hr4(
     &    -1,-1,0,0)*dp - 512.D0*Hr4(-1,-1,0,1) - 256.D0*Hr4(-1,-1,0,1)
     &    *x )
      ggg2 = ggg2 + ca**3 * (  - 256.D0*Hr4(-1,-1,0,1)*x**2 - 256.D0*
     &    Hr4(-1,-1,0,1)*dx + 256.D0*Hr4(-1,-1,0,1)*dp - 256.D0*Hr4(-1,
     &    0,-1,0) - 128.D0*Hr4(-1,0,-1,0)*x - 128.D0*Hr4(-1,0,-1,0)*
     &    x**2 - 128.D0*Hr4(-1,0,-1,0)*dx + 128.D0*Hr4(-1,0,-1,0)*dp + 
     &    512.D0*Hr4(-1,0,0,0) + 256.D0*Hr4(-1,0,0,0)*x + 256.D0*Hr4(-1
     &    ,0,0,0)*x**2 + 256.D0*Hr4(-1,0,0,0)*dx - 256.D0*Hr4(-1,0,0,0)
     &    *dp + 512.D0*Hr4(-1,0,0,1) + 256.D0*Hr4(-1,0,0,1)*x + 256.D0*
     &    Hr4(-1,0,0,1)*x**2 + 256.D0*Hr4(-1,0,0,1)*dx - 256.D0*Hr4(-1,
     &    0,0,1)*dp + 128.D0*Hr4(-1,0,1,0) + 64.D0*Hr4(-1,0,1,0)*x + 64.
     &    D0*Hr4(-1,0,1,0)*x**2 + 64.D0*Hr4(-1,0,1,0)*dx - 64.D0*Hr4(-1
     &    ,0,1,0)*dp - 512.D0*Hr4(0,-1,-1,0) + 64.D0*Hr4(0,-1,-1,0)*x
     &     - 192.D0*Hr4(0,-1,-1,0)*x**2 - 64.D0*Hr4(0,-1,-1,0)*dx + 128.
     &    D0*Hr4(0,-1,-1,0)*dp + 64.D0*Hr4(0,-1,-1,0)*dm + 512.D0*Hr4(0
     &    ,-1,0,0) + 416.D0*Hr4(0,-1,0,0)*x + 352.D0*Hr4(0,-1,0,0)*x**2
     &     + 224.D0*Hr4(0,-1,0,0)*dx - 288.D0*Hr4(0,-1,0,0)*dp - 64.D0*
     &    Hr4(0,-1,0,0)*dm )
      ggg2 = ggg2 + ca**3 * ( 512.D0*Hr4(0,-1,0,1) + 128.D0*Hr4(0,-1,0,
     &    1)*x + 256.D0*Hr4(0,-1,0,1)*x**2 + 128.D0*Hr4(0,-1,0,1)*dx - 
     &    192.D0*Hr4(0,-1,0,1)*dp - 64.D0*Hr4(0,-1,0,1)*dm - 64.D0*Hr4(
     &    0,0,-1,0) + 64.D0*Hr4(0,0,-1,0)*x + 128.D0*Hr4(0,0,-1,0)*x**2
     &     - 64.D0*Hr4(0,0,-1,0)*dp - 64.D0*Hr4(0,0,-1,0)*dm - 256.D0*
     &    Hr4(0,0,0,0) + 448.D0*Hr4(0,0,0,0)*x - 128.D0*Hr4(0,0,0,0)*
     &    x**2 + 64.D0*Hr4(0,0,0,0)*dp + 64.D0*Hr4(0,0,0,0)*dm - 96.D0*
     &    Hr4(0,0,0,1) + 416.D0*Hr4(0,0,0,1)*x - 256.D0*Hr4(0,0,0,1)*
     &    x**2 + 128.D0*Hr4(0,0,0,1)*dp + 128.D0*Hr4(0,0,0,1)*dm - 128.D
     &    0*Hr4(0,0,1,0) + 384.D0*Hr4(0,0,1,0)*x - 192.D0*Hr4(0,0,1,0)*
     &    x**2 + 128.D0*Hr4(0,0,1,0)*dx + 32.D0*Hr4(0,0,1,0)*dp + 160.D0
     &    *Hr4(0,0,1,0)*dm - 256.D0*Hr4(0,0,1,1) + 128.D0*Hr4(0,0,1,1)*
     &    x - 128.D0*Hr4(0,0,1,1)*x**2 + 128.D0*Hr4(0,0,1,1)*dx + 128.D0
     &    *Hr4(0,0,1,1)*dm - 160.D0*Hr4(0,1,0,0) + 320.D0*Hr4(0,1,0,0)*
     &    x - 160.D0*Hr4(0,1,0,0)*x**2 + 160.D0*Hr4(0,1,0,0)*dx + 160.D0
     &    *Hr4(0,1,0,0)*dm )
      ggg2 = ggg2 + ca**3 * (  - 256.D0*Hr4(0,1,0,1) + 128.D0*Hr4(0,1,0
     &    ,1)*x - 128.D0*Hr4(0,1,0,1)*x**2 + 128.D0*Hr4(0,1,0,1)*dx + 
     &    128.D0*Hr4(0,1,0,1)*dm - 256.D0*Hr4(0,1,1,0) + 128.D0*Hr4(0,1
     &    ,1,0)*x - 128.D0*Hr4(0,1,1,0)*x**2 + 128.D0*Hr4(0,1,1,0)*dx
     &     + 128.D0*Hr4(0,1,1,0)*dm + 128.D0*Hr4(1,0,-1,0) - 64.D0*Hr4(
     &    1,0,-1,0)*x + 64.D0*Hr4(1,0,-1,0)*x**2 - 64.D0*Hr4(1,0,-1,0)*
     &    dx - 64.D0*Hr4(1,0,-1,0)*dm - 256.D0*Hr4(1,0,0,0) + 128.D0*
     &    Hr4(1,0,0,0)*x - 128.D0*Hr4(1,0,0,0)*x**2 + 128.D0*Hr4(1,0,0,
     &    0)*dx + 128.D0*Hr4(1,0,0,0)*dm - 256.D0*Hr4(1,0,0,1) + 128.D0
     &    *Hr4(1,0,0,1)*x - 128.D0*Hr4(1,0,0,1)*x**2 + 128.D0*Hr4(1,0,0
     &    ,1)*dx + 128.D0*Hr4(1,0,0,1)*dm - 256.D0*Hr4(1,0,1,0) + 128.D0
     &    *Hr4(1,0,1,0)*x - 128.D0*Hr4(1,0,1,0)*x**2 + 128.D0*Hr4(1,0,1
     &    ,0)*dx + 128.D0*Hr4(1,0,1,0)*dm - 256.D0*Hr4(1,1,0,0) + 128.D0
     &    *Hr4(1,1,0,0)*x - 128.D0*Hr4(1,1,0,0)*x**2 + 128.D0*Hr4(1,1,0
     &    ,0)*dx + 128.D0*Hr4(1,1,0,0)*dm )
      ggg2 = ggg2 + nf*ca**2 * (  - 2174.D0/9.D0 + 7358.D0/27.D0*x - 
     &    19264.D0/81.D0*x**2 + 19264.D0/81.D0*dx - 836.D0/27.D0*dm + 
     &    496.D0/3.D0*z3 + 112.D0/3.D0*z3*x + 128.D0/3.D0*z3*x**2 - 176.
     &    D0/3.D0*z3*dx - 128.D0/3.D0*z3*dm - 1700.D0/9.D0*z2 + 1076.D0/
     &    9.D0*z2*x - 176.D0/3.D0*z2*x**2 - 128.D0/3.D0*z2*dx + 160.D0/
     &    9.D0*z2*dp + 160.D0/9.D0*z2*dm + 276.D0/5.D0*z2**2 + 156.D0/5.
     &    D0*z2**2*x - 88.D0*Hr1(-1)*z2 - 88.D0*Hr1(-1)*z2*x + 16.D0/3.D
     &    0*Hr1(-1)*z2*x**2 + 16.D0/3.D0*Hr1(-1)*z2*dx + 7472.D0/27.D0*
     &    Hr1(0) - 3958.D0/27.D0*Hr1(0)*x + 2612.D0/9.D0*Hr1(0)*x**2 + 
     &    1136.D0/27.D0*Hr1(0)*dx - 8.D0/3.D0*Hr1(0)*dm - 96.D0*Hr1(0)*
     &    z3*x - 4.D0/3.D0*Hr1(0)*z2 + 140.D0/3.D0*Hr1(0)*z2*x + 32.D0/
     &    3.D0*Hr1(0)*z2*x**2 - 32.D0/3.D0*Hr1(0)*z2*dx + 16.D0/3.D0*
     &    Hr1(0)*z2*dp + 1354.D0/9.D0*Hr1(1) - 1354.D0/9.D0*Hr1(1)*x - 
     &    820.D0/27.D0*Hr1(1)*x**2 + 820.D0/27.D0*Hr1(1)*dx - 56.D0*
     &    Hr1(1)*z2 + 56.D0*Hr1(1)*z2*x + 16.D0*Hr1(1)*z2*x**2 - 16.D0*
     &    Hr1(1)*z2*dx )
      ggg2 = ggg2 + nf*ca**2 * ( 1208.D0/9.D0*Hr2(-1,0) + 1528.D0/9.D0*
     &    Hr2(-1,0)*x - 304.D0/3.D0*Hr2(-1,0)*x**2 - 304.D0/3.D0*Hr2(-1
     &    ,0)*dx + 320.D0/9.D0*Hr2(-1,0)*dp - 48.D0*Hr2(0,-1)*z2 + 48.D0
     &    *Hr2(0,-1)*z2*x - 208.D0/9.D0*Hr2(0,0) - 2420.D0/9.D0*Hr2(0,0
     &    )*x + 496.D0/9.D0*Hr2(0,0)*x**2 - 160.D0/9.D0*Hr2(0,0)*dp - 
     &    160.D0/9.D0*Hr2(0,0)*dm - 24.D0*Hr2(0,0)*z2 - 40.D0*Hr2(0,0)*
     &    z2*x + 1700.D0/9.D0*Hr2(0,1) + 452.D0/9.D0*Hr2(0,1)*x + 176.D0
     &    /3.D0*Hr2(0,1)*x**2 - 176.D0/3.D0*Hr2(0,1)*dx - 320.D0/9.D0*
     &    Hr2(0,1)*dm - 48.D0*Hr2(0,1)*z2 - 48.D0*Hr2(0,1)*z2*x + 784.D0
     &    /9.D0*Hr2(1,0) - 464.D0/9.D0*Hr2(1,0)*x + 176.D0/3.D0*Hr2(1,0
     &    )*x**2 - 176.D0/3.D0*Hr2(1,0)*dx - 320.D0/9.D0*Hr2(1,0)*dm - 
     &    112.D0*Hr3(-1,-1,0) - 112.D0*Hr3(-1,-1,0)*x + 32.D0*Hr3(-1,-1
     &    ,0)*x**2 + 32.D0*Hr3(-1,-1,0)*dx + 72.D0*Hr3(-1,0,0) + 72.D0*
     &    Hr3(-1,0,0)*x - 32.D0/3.D0*Hr3(-1,0,0)*x**2 - 32.D0/3.D0*Hr3(
     &    -1,0,0)*dx + 32.D0*Hr3(-1,0,1) + 32.D0*Hr3(-1,0,1)*x + 32.D0/
     &    3.D0*Hr3(-1,0,1)*x**2 )
      ggg2 = ggg2 + nf*ca**2 * ( 32.D0/3.D0*Hr3(-1,0,1)*dx + 440.D0/3.D0
     &    *Hr3(0,-1,0) - 24.D0*Hr3(0,-1,0)*x - 64.D0/3.D0*Hr3(0,-1,0)*
     &    x**2 - 32.D0/3.D0*Hr3(0,-1,0)*dx - 32.D0/3.D0*Hr3(0,-1,0)*dm
     &     + 32.D0*Hr3(0,0,0) - 152.D0/3.D0*Hr3(0,0,0)*x + 4.D0/3.D0*
     &    Hr3(0,0,1) - 212.D0/3.D0*Hr3(0,0,1)*x - 32.D0/3.D0*Hr3(0,0,1)
     &    *x**2 - 16.D0/3.D0*Hr3(0,0,1)*dm - 32.D0/3.D0*Hr3(0,1,0) - 32.
     &    D0/3.D0*Hr3(0,1,0)*x + 116.D0/3.D0*Hr3(1,0,0) - 100.D0/3.D0*
     &    Hr3(1,0,0)*x - 16.D0/3.D0*Hr3(1,0,0)*dm - 96.D0*Hr4(0,-1,-1,0
     &    ) + 96.D0*Hr4(0,-1,-1,0)*x + 48.D0*Hr4(0,-1,0,0) - 48.D0*Hr4(
     &    0,-1,0,0)*x + 80.D0*Hr4(0,0,-1,0) - 16.D0*Hr4(0,0,-1,0)*x + 
     &    16.D0*Hr4(0,0,0,0)*x + 24.D0*Hr4(0,0,0,1) + 24.D0*Hr4(0,0,0,1
     &    )*x + 24.D0*Hr4(0,1,0,0) + 24.D0*Hr4(0,1,0,0)*x )
      ggg2 = ggg2 + nf*cf*ca * ( 19204.D0/27.D0 + 182.D0/27.D0*x - 
     &    24526.D0/81.D0*x**2 - 30662.D0/81.D0*dx - 110.D0/3.D0*dm - 
     &    464.D0/3.D0*z3 - 1208.D0/3.D0*z3*x + 32.D0/3.D0*z3*x**2 + 224.
     &    D0/3.D0*z3*dx + 32.D0*z3*dm + 2696.D0/9.D0*z2 - 3964.D0/9.D0*
     &    z2*x - 160.D0/9.D0*z2*x**2 + 608.D0/9.D0*z2*dx - 664.D0/5.D0*
     &    z2**2 - 344.D0/5.D0*z2**2*x + 208.D0*Hr1(-1)*z2 + 208.D0*Hr1(
     &    -1)*z2*x - 64.D0/3.D0*Hr1(-1)*z2*x**2 - 64.D0/3.D0*Hr1(-1)*z2
     &    *dx + 3220.D0/27.D0*Hr1(0) + 13804.D0/27.D0*Hr1(0)*x + 112.D0
     &    *Hr1(0)*x**2 - 1376.D0/27.D0*Hr1(0)*dx - 16.D0*Hr1(0)*z3 + 
     &    144.D0*Hr1(0)*z3*x + 64.D0/3.D0*Hr1(0)*z2 - 488.D0/3.D0*Hr1(0
     &    )*z2*x - 32.D0*Hr1(0)*z2*x**2 + 64.D0/3.D0*Hr1(0)*z2*dx - 
     &    2264.D0/9.D0*Hr1(1) + 3428.D0/9.D0*Hr1(1)*x - 1408.D0/27.D0*
     &    Hr1(1)*x**2 - 2084.D0/27.D0*Hr1(1)*dx + 144.D0*Hr1(1)*z2 - 
     &    144.D0*Hr1(1)*z2*x - 128.D0/3.D0*Hr1(1)*z2*x**2 + 128.D0/3.D0
     &    *Hr1(1)*z2*dx - 1232.D0/3.D0*Hr2(-1,0) - 1520.D0/3.D0*Hr2(-1,
     &    0)*x )
      ggg2 = ggg2 + nf*cf*ca * (  - 160.D0/9.D0*Hr2(-1,0)*x**2 + 704.D0/
     &    9.D0*Hr2(-1,0)*dx + 128.D0*Hr2(0,-1)*z2 - 128.D0*Hr2(0,-1)*z2
     &    *x + 4028.D0/9.D0*Hr2(0,0) + 4832.D0/9.D0*Hr2(0,0)*x + 1016.D0
     &    /9.D0*Hr2(0,0)*x**2 + 96.D0*Hr2(0,0)*z2 + 96.D0*Hr2(0,0)*z2*x
     &     - 2696.D0/9.D0*Hr2(0,1) - 596.D0/9.D0*Hr2(0,1)*x + 160.D0/9.D
     &    0*Hr2(0,1)*x**2 + 32.D0/3.D0*Hr2(0,1)*dx + 128.D0*Hr2(0,1)*z2
     &     + 128.D0*Hr2(0,1)*z2*x - 256.D0/3.D0*Hr2(1,0) + 112.D0/3.D0*
     &    Hr2(1,0)*x + 296.D0/9.D0*Hr2(1,0)*x**2 + 136.D0/9.D0*Hr2(1,0)
     &    *dx + 12.D0*Hr2(1,1) - 12.D0*Hr2(1,1)*x - 16.D0/9.D0*Hr2(1,1)
     &    *x**2 + 16.D0/9.D0*Hr2(1,1)*dx + 288.D0*Hr3(-1,-1,0) + 288.D0
     &    *Hr3(-1,-1,0)*x - 256.D0/3.D0*Hr3(-1,-1,0)*x**2 - 256.D0/3.D0
     &    *Hr3(-1,-1,0)*dx - 144.D0*Hr3(-1,0,0) - 144.D0*Hr3(-1,0,0)*x
     &     - 32.D0/3.D0*Hr3(-1,0,0)*x**2 - 32.D0/3.D0*Hr3(-1,0,0)*dx - 
     &    64.D0*Hr3(-1,0,1) - 64.D0*Hr3(-1,0,1)*x - 64.D0/3.D0*Hr3(-1,0
     &    ,1)*x**2 - 64.D0/3.D0*Hr3(-1,0,1)*dx - 208.D0*Hr3(0,-1,0) - 
     &    112.D0*Hr3(0,-1,0)*x )
      ggg2 = ggg2 + nf*cf*ca * ( 64.D0*Hr3(0,-1,0)*x**2 + 64.D0/3.D0*
     &    Hr3(0,-1,0)*dx + 232.D0/3.D0*Hr3(0,0,0) - 560.D0/3.D0*Hr3(0,0
     &    ,0)*x - 64.D0/3.D0*Hr3(0,0,1) + 152.D0/3.D0*Hr3(0,0,1)*x + 32.
     &    D0*Hr3(0,0,1)*x**2 - 16.D0/3.D0*Hr3(0,1,0) + 8.D0/3.D0*Hr3(0,
     &    1,0)*x + 32.D0/3.D0*Hr3(0,1,0)*x**2 - 64.D0/3.D0*Hr3(0,1,0)*
     &    dx + 88.D0/3.D0*Hr3(0,1,1) + 136.D0/3.D0*Hr3(0,1,1)*x + 32.D0/
     &    3.D0*Hr3(0,1,1)*x**2 - 32.D0/3.D0*Hr3(0,1,1)*dx - 104.D0*Hr3(
     &    1,0,0) + 104.D0*Hr3(1,0,0)*x + 128.D0/3.D0*Hr3(1,0,0)*x**2 - 
     &    128.D0/3.D0*Hr3(1,0,0)*dx - 16.D0*Hr3(1,1,0) + 16.D0*Hr3(1,1,
     &    0)*x + 64.D0/3.D0*Hr3(1,1,0)*x**2 - 64.D0/3.D0*Hr3(1,1,0)*dx
     &     - 16.D0*Hr3(1,1,1) + 16.D0*Hr3(1,1,1)*x + 64.D0/3.D0*Hr3(1,1
     &    ,1)*x**2 - 64.D0/3.D0*Hr3(1,1,1)*dx + 256.D0*Hr4(0,-1,-1,0)
     &     - 256.D0*Hr4(0,-1,-1,0)*x - 64.D0*Hr4(0,-1,0,0) + 64.D0*Hr4(
     &    0,-1,0,0)*x - 128.D0*Hr4(0,0,-1,0) + 128.D0*Hr4(0,0,0,0) - 
     &    192.D0*Hr4(0,0,0,0)*x - 96.D0*Hr4(0,0,0,1) - 96.D0*Hr4(0,0,0,
     &    1)*x )
      ggg2 = ggg2 + nf*cf*ca * (  - 64.D0*Hr4(0,0,1,0) - 64.D0*Hr4(0,0,
     &    1,0)*x - 16.D0*Hr4(0,0,1,1) - 16.D0*Hr4(0,0,1,1)*x - 112.D0*
     &    Hr4(0,1,0,0) - 112.D0*Hr4(0,1,0,0)*x - 32.D0*Hr4(0,1,1,0) - 
     &    32.D0*Hr4(0,1,1,0)*x - 32.D0*Hr4(0,1,1,1) - 32.D0*Hr4(0,1,1,1
     &    )*x )
      ggg2 = ggg2 + nf*cf**2 * (  - 850.D0/3.D0 + 66.D0*x + 232.D0*x**2
     &     - 44.D0/3.D0*dx - 32.D0*z3*x - 256.D0/3.D0*z3*x**2 + 64.D0/3.
     &    D0*z3*dx - 64.D0*z2 + 1012.D0/3.D0*z2*x - 64.D0/3.D0*z2*x**2
     &     + 104.D0*z2**2 + 72.D0*z2**2*x - 64.D0*Hr1(-1)*z2 - 64.D0*
     &    Hr1(-1)*z2*x + 64.D0/3.D0*Hr1(-1)*z2*x**2 + 64.D0/3.D0*Hr1(-1
     &    )*z2*dx - 254.D0*Hr1(0) - 1082.D0/3.D0*Hr1(0)*x + 72.D0*Hr1(0
     &    )*x**2 + 112.D0*Hr1(0)*z3 - 16.D0*Hr1(0)*z3*x + 64.D0*Hr1(0)*
     &    z2 + 80.D0*Hr1(0)*z2*x + 88.D0/3.D0*Hr1(1) - 428.D0/3.D0*Hr1(
     &    1)*x + 72.D0*Hr1(1)*x**2 + 124.D0/3.D0*Hr1(1)*dx - 64.D0*Hr1(
     &    1)*z2 + 64.D0*Hr1(1)*z2*x + 64.D0/3.D0*Hr1(1)*z2*x**2 - 64.D0/
     &    3.D0*Hr1(1)*z2*dx + 1072.D0/3.D0*Hr2(-1,0) + 1072.D0/3.D0*
     &    Hr2(-1,0)*x - 64.D0*Hr2(0,-1)*z2 + 64.D0*Hr2(0,-1)*z2*x - 328.
     &    D0/3.D0*Hr2(0,0) - 396.D0*Hr2(0,0)*x + 224.D0/3.D0*Hr2(0,0)*
     &    x**2 + 32.D0*Hr2(0,0)*z2 + 32.D0*Hr2(0,0)*z2*x + 64.D0*Hr2(0,
     &    1) + 20.D0*Hr2(0,1)*x + 64.D0/3.D0*Hr2(0,1)*x**2 - 64.D0*Hr2(
     &    0,1)*z2 )
      ggg2 = ggg2 + nf*cf**2 * (  - 64.D0*Hr2(0,1)*z2*x - 184.D0/3.D0*
     &    Hr2(1,0) + 40.D0/3.D0*Hr2(1,0)*x + 224.D0/3.D0*Hr2(1,0)*x**2
     &     - 80.D0/3.D0*Hr2(1,0)*dx - 28.D0/3.D0*Hr2(1,1) + 28.D0/3.D0*
     &    Hr2(1,1)*x + 64.D0/3.D0*Hr2(1,1)*x**2 - 64.D0/3.D0*Hr2(1,1)*
     &    dx - 128.D0*Hr3(-1,-1,0) - 128.D0*Hr3(-1,-1,0)*x + 128.D0/3.D0
     &    *Hr3(-1,-1,0)*x**2 + 128.D0/3.D0*Hr3(-1,-1,0)*dx + 64.D0*Hr3(
     &    -1,0,0) + 64.D0*Hr3(-1,0,0)*x - 64.D0/3.D0*Hr3(-1,0,0)*x**2
     &     - 64.D0/3.D0*Hr3(-1,0,0)*dx + 128.D0*Hr3(0,-1,0) - 128.D0/3.D
     &    0*Hr3(0,-1,0)*x**2 - 24.D0*Hr3(0,0,0) - 88.D0*Hr3(0,0,0)*x + 
     &    32.D0/3.D0*Hr3(0,0,0)*x**2 - 64.D0*Hr3(0,0,1) - 80.D0*Hr3(0,0
     &    ,1)*x - 80.D0*Hr3(0,1,0) - 128.D0*Hr3(0,1,0)*x - 64.D0/3.D0*
     &    Hr3(0,1,0)*x**2 - 48.D0*Hr3(0,1,1) - 64.D0*Hr3(0,1,1)*x - 64.D
     &    0/3.D0*Hr3(0,1,1)*x**2 + 56.D0*Hr3(1,0,0) - 56.D0*Hr3(1,0,0)*
     &    x - 32.D0/3.D0*Hr3(1,0,0)*x**2 + 32.D0/3.D0*Hr3(1,0,0)*dx + 
     &    16.D0*Hr3(1,1,0) - 16.D0*Hr3(1,1,0)*x - 64.D0/3.D0*Hr3(1,1,0)
     &    *x**2 )
      ggg2 = ggg2 + nf*cf**2 * ( 64.D0/3.D0*Hr3(1,1,0)*dx + 16.D0*Hr3(1
     &    ,1,1) - 16.D0*Hr3(1,1,1)*x - 64.D0/3.D0*Hr3(1,1,1)*x**2 + 64.D
     &    0/3.D0*Hr3(1,1,1)*dx - 128.D0*Hr4(0,-1,-1,0) + 128.D0*Hr4(0,
     &    -1,-1,0)*x + 64.D0*Hr4(0,-1,0,0) - 64.D0*Hr4(0,-1,0,0)*x + 
     &    128.D0*Hr4(0,0,-1,0) - 32.D0*Hr4(0,0,0,0) - 32.D0*Hr4(0,0,0,0
     &    )*x - 32.D0*Hr4(0,0,0,1) - 32.D0*Hr4(0,0,0,1)*x + 16.D0*Hr4(0
     &    ,0,1,1) + 16.D0*Hr4(0,0,1,1)*x + 48.D0*Hr4(0,1,0,0) + 48.D0*
     &    Hr4(0,1,0,0)*x + 32.D0*Hr4(0,1,1,0) + 32.D0*Hr4(0,1,1,0)*x + 
     &    32.D0*Hr4(0,1,1,1) + 32.D0*Hr4(0,1,1,1)*x )
      ggg2 = ggg2 + nf2*ca * (  - 110.D0/27.D0 + 14.D0/3.D0*x - 472.D0
     &    /81.D0*x**2 + 472.D0/81.D0*dx - 16.D0/27.D0*dm + 32.D0/9.D0*
     &    z2 + 32.D0/9.D0*z2*x + 152.D0/27.D0*Hr1(0) + 86.D0/27.D0*Hr1(
     &    0)*x + 104.D0/27.D0*Hr1(0)*x**2 + 22.D0/9.D0*Hr1(1) - 22.D0/9.
     &    D0*Hr1(1)*x + 104.D0/27.D0*Hr1(1)*x**2 - 104.D0/27.D0*Hr1(1)*
     &    dx - 16.D0/9.D0*Hr2(0,0) - 16.D0/9.D0*Hr2(0,0)*x - 32.D0/9.D0
     &    *Hr2(0,1) - 32.D0/9.D0*Hr2(0,1)*x )
      ggg2 = ggg2 + nf2*cf * ( 224.D0/9.D0 + 64.D0/9.D0*x - 1360.D0/
     &    81.D0*x**2 - 1232.D0/81.D0*dx - 16.D0/3.D0*z3 - 16.D0/3.D0*z3
     &    *x + 16.D0/9.D0*z2 + 64.D0/9.D0*z2*x - 32.D0/9.D0*z2*x**2 - 
     &    352.D0/27.D0*Hr1(0) + 1088.D0/27.D0*Hr1(0)*x + 176.D0/27.D0*
     &    Hr1(0)*x**2 + 32.D0/3.D0*Hr1(0)*z2 + 32.D0/3.D0*Hr1(0)*z2*x
     &     - 104.D0/3.D0*Hr1(1) + 56.D0/3.D0*Hr1(1)*x + 176.D0/27.D0*
     &    Hr1(1)*x**2 + 256.D0/27.D0*Hr1(1)*dx + 184.D0/9.D0*Hr2(0,0)
     &     + 232.D0/9.D0*Hr2(0,0)*x + 64.D0/9.D0*Hr2(0,0)*x**2 - 16.D0/
     &    9.D0*Hr2(0,1) - 64.D0/9.D0*Hr2(0,1)*x + 32.D0/9.D0*Hr2(0,1)*
     &    x**2 - 16.D0/3.D0*Hr2(1,0) + 16.D0/3.D0*Hr2(1,0)*x + 64.D0/9.D
     &    0*Hr2(1,0)*x**2 - 64.D0/9.D0*Hr2(1,0)*dx - 8.D0/3.D0*Hr2(1,1)
     &     + 8.D0/3.D0*Hr2(1,1)*x + 32.D0/9.D0*Hr2(1,1)*x**2 - 32.D0/9.D
     &    0*Hr2(1,1)*dx - 16.D0/3.D0*Hr3(0,0,0) - 16.D0/3.D0*Hr3(0,0,0)
     &    *x - 32.D0/3.D0*Hr3(0,0,1) - 32.D0/3.D0*Hr3(0,0,1)*x - 32.D0/
     &    3.D0*Hr3(0,1,0) - 32.D0/3.D0*Hr3(0,1,0)*x - 16.D0/3.D0*Hr3(0,
     &    1,1) )
      ggg2 = ggg2 + nf2*cf * (  - 16.D0/3.D0*Hr3(0,1,1)*x )
*
* ...The soft (`+'-distribution) part of the splitting function
*
       A3G =
     ,      ca**3    * ( + 490.D0/3.D0 + 88.D0/3.D0*z3 - 1072.D0/9.D0*z2
     ,                   + 176.D0/5.D0*z2**2 )
     ,    + ca**2*nf * ( - 836./27.D0 + 160./9.D0*z2 - 112./3.D0*z3 )
     ,    + ca*cf*nf * ( - 110./3.D0 + 32.*z3 ) - ca*nf2 * 16./27.D0
*
       GGG2L = DM * A3G
*
* ...The regular piece of the splitting function
*
       X2GGA = GGG2 - GGG2L
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
*
* ..The singular (soft) piece of P_gg^(2).
*
       FUNCTION X2GGB (Y, NF)
       IMPLICIT REAL*8 (A - Z)
       INTEGER NF
*
       COMMON / P2GSOFT / A3G
*
       X2GGB  = A3G/(1.D0-Y)
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
*
* ..The 'local' piece of P_gg^(2).
*
       FUNCTION X2GGC (Y, NF)
*
       IMPLICIT REAL*8 (A - Z)
       INTEGER NF, NF2
       PARAMETER ( Z2 = 1.6449 34066 84822 64365 D0,
     ,             Z3 = 1.2020 56903 15959 42854 D0,
     ,             Z5 = 1.0369 27755 14336 99263 D0 )
*
       COMMON / P2GSOFT / A3G
*
* ...Colour factors
*
       CF  = 4./3.D0
       CA  = 3.D0
       NF2 = NF*NF
*
* ...The coefficient of delta(1-x)
*
       P2GDELT = 
     ,    + 79.D0/2.D0*ca**3
     ,    + 8.D0/3.D0*z2*ca**3
     ,    + 22.D0/3.D0*z2**2*ca**3
     ,    + 536.D0/3.D0*z3*ca**3
     ,    - 16.D0*z2*z3*ca**3
     ,    - 80.D0*z5*ca**3
     ,    + cf**2*nf
     ,    - 233.D0/18*ca**2*nf
     ,    - 8.D0/3.D0*z2*ca**2*nf
     ,    - 80.D0/3.D0*z3*ca**2*nf
     ,    - 4.D0/3.D0*z2**2*ca**2*nf
     ,    - 241.D0/18.D0*ca*cf*nf
     ,    + 29.D0/18.D0*ca*nf2
     ,    + 11.D0/9.D0*cf*nf2
*
       X2GGC = LOG (1.D0-Y) * A3G + P2GDELT
*
       RETURN
       END
*
* =================================================================av==


==> xpij2p.f <==
*
* ..File: xpij2p.f 
*
*                           __
* ..The parametrized 3-loop MS singlet splitting functions P^(2) for 
*    the evolution of unpol. singlet parton densities at mu_r = mu_f.
*    The expansion parameter is alpha_s/(4 pi).
*
* ..The distributions (in the mathematical sense) are given as in eq.
*   (B.27) of Floratos, Kounnas, Lacaze: Nucl. Phys. B192 (1981) 417.
*   The name-endings A, B, and C of the functions below correspond to 
*   the kernel superscripts [2], [3], and [1] in that equation.
*
* ..The relative accuracy of these parametrisations, as well as of
*    the convolution results, is better than one part in thousand.

* ..The coefficients of 1/(1-x)_+, (ln x)/x and 1/x are exact (up
*    to a truncation of irrational coefficients).  Furthermore all
*    coefficients written as fractions (e.g., 160./27.D0) are exact.
*    The other terms at x < 1 have fitted to the exact results for x 
*    between 10^-6 and 1 - 10^-6.  The coefficient of delta(1-x) of
*    P_gg^(2) have been slightly adjusted using the second moments.
*
* ..References: S. Moch, J. Vermaseren and A. Vogt,
*               hep-ph/0403192 (to appear in Nucl. Phys. B)
*               A. Vogt, S. Moch and J. Vermaseren,
*               hep-ph/0404111 (submitted to Nucl. Phys. B)
* 
* =====================================================================
*
*
* ..The (regular) pure-singlet splitting functions P_ps^(2).
*    P_qq^(2) is obtained by adding the non-singlet quantity P_NS^(2)+.
*    A parametrization of the latter is provided in the file  xpns2p.f.

       FUNCTION P2PSA (Y, NF)
*
       IMPLICIT REAL*8 (A-Z)
       INTEGER NF
*
       DL  = LOG (Y)
       DL1 = LOG (1.-Y)
*
       P2PS1 = - 3584./(27.D0*Y) * DL - 506.0/ Y + 160./27.D0 * DL**4
     ,         - 400./9.D0 * DL**3 + 131.4 * DL**2 - 661.6 * DL
     ,         - 5.926  * DL1**3 - 9.751 * DL1**2 - 72.11 * DL1
     ,         + 177.4 + 392.9 * Y - 101.4 * Y**2 - 57.04 * DL*DL1
       P2PS2 =   256./(81.*Y) + 32./27.D0 * DL**3 + 17.89 * DL**2
     ,         + 61.75 * DL + 1.778 * DL1**2 + 5.944 * DL1 + 100.1
     ,         - 125.2 * Y + 49.26 * Y**2 - 12.59 * Y**3 
     ,         - 1.889 * DL*DL1 
*
       P2PSA = (1.-Y) * NF * ( P2PS1 + NF * P2PS2 )
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
*
* ..The gluon->quark splitting functions P_qg^(2).
*
       FUNCTION P2QGA (Y, NF)
*
       IMPLICIT REAL*8 (A-Z)
       INTEGER  NF
*
       DL  = LOG (Y)
       DL1 = LOG (1.-Y)
*
       P2QG1 = - 896./(3.D0*Y) * DL - 1268.3 / Y + 536./27.D0 * DL**4 
     ,         - 44./3.D0 * DL**3 + 881.5 * DL**2 + 424.9 * DL 
     ,         + 100./27.D0 * DL1**4 - 70./9.D0 * DL1**3 
     ,         - 120.5 * DL1**2 + 104.42 * DL1
     ,         + 2522. - 3316.* Y + 2126.* Y**2
     ,         + DL*DL1 * (1823. - 25.22 * DL) - 252.5 * Y*DL**3  
       P2QG2 =   1112./(243.D0*Y) - 16./9.D0 * DL**4 
     ,         - 376./27.D0 * DL**3 - 90.8 * DL**2 - 254.0 * DL   
     ,         + 20./27.D0 * DL1**3 + 200./27.D0 * DL1**2 - 5.496 * DL1
     ,         - 252.0  + 158.0 * Y + 145.4 * Y**2 - 139.28 * Y**3
     ,         - DL*DL1 * ( 53.09  + 80.616 * DL) - 98.07 * Y*DL**2
     ,         + 11.70 * Y*DL**3
* 
       P2QGA = NF * ( P2QG1 + NF * P2QG2 )
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
*
* ..The quark->gluon splitting functions P_gq^(2).  P2GQ2 is exact.
*
       FUNCTION P2GQA (Y, NF)
*
       IMPLICIT REAL*8 (A-Z)
       INTEGER NF
*
       DL  = LOG (Y)
       DL1 = LOG (1.-Y)
*
       P2GQ0 =   1189.3 * DL/Y + 6163.1 / Y - 4288./81.D0 * DL**4
     ,         + 1568./9.D0 * DL**3 - 1794. * DL**2 + 4033. * DL
     ,         + 400./81.D0 * DL1**4 + 2200./27.D0 * DL1**3
     ,         + 606.3 * DL1**2 + 2193.* DL1 
     ,         - 4307. + 489.3 * Y + 1452.* Y**2 + 146.0 * Y**3
     ,         - 447.3 * DL**2*DL1 - 972.9 * Y*DL**2
       P2GQ1 =   71.082 * DL/Y  - 46.41 / Y + 128./27.D0 * DL**4
     ,         + 704/81.D0 * DL**3 + 20.39  * DL**2 + 174.8 * DL
     ,         - 400./81.D0 * DL1**3 - 68.069 * DL1**2 - 296.7 * DL1
     ,         - 183.8 + 33.35 * Y - 277.9 * Y**2 + 108.6 * Y*DL**2
     ,         - 49.68 * DL*DL1
       P2GQ2 = ( 64. * ( - 1./Y + 1. + 2.* Y)
     ,         + 320.* DL1 * ( 1./Y - 1. + 0.8 * Y)
     ,         + 96.* DL1**2 * ( 1./Y - 1. + 0.5 * Y) ) / 27.D0
*
       P2GQA = ( P2GQ0 + NF * (P2GQ1 + NF * P2GQ2) )
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
*
* ..The regular piece of the gluon-gluon splitting function P_gg^(2).
*
       FUNCTION P2GGA (Y, NF)
*
       IMPLICIT REAL*8 (A-Z)
       INTEGER NF
*
       DL  = LOG (Y)
       DL1 = LOG (1.-Y)
*
       P2GGA0 = 2675.8 * DL/Y + 14214./ Y - 144. * DL**4 + 72. * DL**3
     1          - 7471. * DL**2 + 274.4 * DL + 3589. * DL1 - 20852. 
     2          + 3968.* Y - 3363. * Y**2 + 4848. * Y**3 
     3          + DL*DL1 * ( 7305. + 8757. * DL )
       P2GGA1 = 157.27 * DL/Y + 182.96 / Y + 512./27.D0 * DL**4
     1          + 832./9.D0 * DL**3 + 491.3 * DL**2 + 1541. * DL
     2          - 320.0 * DL1 - 350.2 + 755.7 * Y - 713.8 * Y**2 
     3          + 559.3 * Y**3 + DL*DL1 * ( 26.15 - 808.7 * DL )
       P2GGA2 = - 680./(243.D0 * Y) - 32./27.D0 * DL**3 + 9.680 * DL**2
     1          - 3.422 * DL - 13.878 + 153.4 * Y - 187.7 * Y**2 
     2          + 52.75 * Y**3 - DL*DL1 * (115.6 - 85.25* Y + 63.23* DL)
*
       P2GGA = P2GGA0 + NF * ( P2GGA1 + NF * P2GGA2 )
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
*
* ..The singular piece of the gluon-gluon splitting function P_gg^(2).
*
       FUNCTION P2GGB (Y, NF)
*
       IMPLICIT REAL*8 (A-Z)
       INTEGER NF
*
       P2GGB = ( 2643.521 - NF * 412.172 - NF**2 * 16./9.D0 ) / ( 1.-Y) 
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
*
* ..The 'local' piece of the gluon-gluon splitting function P_gg^(2).  
*
       FUNCTION P2GGC (Y, NF)
*
       IMPLICIT REAL*8 (A-Z)
       INTEGER NF
*
       DL1 = LOG (1.-Y)
*
       P2GGC =       2643.521 * DL1 + 4425.448 + 0.446
     ,       - NF * ( 412.172 * DL1 +  528.720 + 0.003 )
     ,       + NF**2 * ( - 16./9.D0 * DL1 + 6.4630)
*
       RETURN
       END
*
* =================================================================av==

